Proper static potential in classical lattice gauge theory at finite T

We compute the proper real-time interaction potential between a static quark and antiquark in classical lattice gauge theory at finite temperature. Our central result is the determination of the screened real-part of this potential, and we reconfirm the presence of an imaginary part. The real part is intimately related to the back-reaction of the static sources onto the gauge fields, incorporated via Gauss's law. Differences in the treatment of static sources in quantum and classical lattice gauge theory are discussed.

==> anc/ColSourceAnalysisScript.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    166694,       3771]
NotebookOptionsPosition[    162014,       3712]
NotebookOutlinePosition[    162351,       3727]
CellTagsIndexPosition[    162308,       3724]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\"\<Computation of the heavy quark potential from classical \
statistical simulations of the Wilson loop.\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.5789720256017923`*^9, 3.578972084437649*^9}, {
   3.5980775172209682`*^9, 3.598077539593821*^9}, 3.598116318149166*^9, {
   3.796880050297011*^9, 3.796880085642754*^9}, {3.801290043417612*^9, 
   3.8012900584948387`*^9}},
 FontSize->18,
 Background->GrayLevel[0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"af7aa083-1c40-4870-8527-6e3b2bd45a27"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"ecbcc948-4078-4dae-9f0a-eac903bf2169"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FitFunc0", "[", 
    RowBox[{"x_", ",", "G_", ",", "M_", ",", "A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"A", "*", 
    FractionBox[
     RowBox[{
      RowBox[{"G", "*", 
       RowBox[{"Cos", "[", "B", "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"M", "-", "x"}], ")"}], "*", 
       RowBox[{"Sin", "[", "B", "]"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x", "-", "M"}], ")"}], "^", "2"}], "+", 
      RowBox[{"G", "^", "2"}]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814962865114196*^9, 3.814962879941022*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"faa24c25-8edb-461b-8e8d-879ee8a08472"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FitFunc", "[", 
    RowBox[{
    "x_", ",", "G_", ",", "M_", ",", "A_", ",", "B_", ",", "K_", ",", "L_", 
     ",", "F_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"A", "*", 
     FractionBox[
      RowBox[{
       RowBox[{"G", "*", 
        RowBox[{"Cos", "[", "B", "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"M", "-", "x"}], ")"}], "*", 
        RowBox[{"Sin", "[", "B", "]"}]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "-", "M"}], ")"}], "^", "2"}], "+", 
       RowBox[{"G", "^", "2"}]}]]}], "+", "K", "+", 
    RowBox[{"L", "*", 
     RowBox[{"(", 
      RowBox[{"M", "-", "x"}], ")"}]}], "+", 
    RowBox[{"F", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M", "-", "x"}], ")"}], "^", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.552639264816925*^9, 3.552639275439085*^9}, {
  3.598154690071919*^9, 3.598154702275846*^9}, {3.801391754670065*^9, 
  3.801391754984921*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"016b8270-ed65-4f2c-ac67-5338a13c61ac"],

Cell[BoxData[
 RowBox[{"\"\<The simulations according to which parameters shall used in the \
analysis:\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
  3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
  3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
  3.579236702999352*^9, 3.5792367046867943`*^9}, {3.703147372013486*^9, 
  3.703147377611004*^9}, {3.801291338051683*^9, 3.8012913481559553`*^9}, {
  3.801449196043078*^9, 3.801449198440364*^9}, {3.813904368252658*^9, 
  3.813904369195406*^9}, {3.814091895535261*^9, 3.814091901752109*^9}, {
  3.814095054857484*^9, 3.814095068873254*^9}},
 FontSize->14,
 Background->GrayLevel[0.85],
 CellLabel->"In[5]:=",ExpressionUUID->"2bd5dd3e-4d00-4e05-9cc9-57513fdd16cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumBeta", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.814091882045079*^9, 3.8140918864190893`*^9}, 
   3.815046434264333*^9, 3.815155301980867*^9, {3.815800620439659*^9, 
   3.815800622137147*^9}, {3.815800896617594*^9, 3.8158008966507*^9}, {
   3.815801575356471*^9, 3.815801575438737*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"f68aeed2-d059-40b1-a406-3ccef3514105"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Betas", "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "6", ",", "8", ",", "10", ",", "12", ",", "16", ",", "20"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BetasChar", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "\"\<4\>\"", ",", "\"\<6\>\"", ",", " ", "\"\<8\>\"", ",", " ", 
     "\"\<10\>\"", ",", "\"\<12\>\"", ",", " ", "\"\<16\>\"", ",", 
     "\"\<20\>\""}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.814091846906201*^9, 3.814091877460765*^9}, 
   3.814095251170062*^9, 3.814098848316526*^9, {3.815046436302176*^9, 
   3.815046445654593*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"c606605c-b197-4326-a949-e91f3f1f88b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Betas", "=", 
   RowBox[{"{", 
    RowBox[{"12", ",", "16", ",", "20"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BetasChar", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"\"\<12\>\"", ",", "\"\<16\>\"", ",", "\"\<20\>\""}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.815155306750373*^9, 3.815155315221388*^9}, {
  3.8158004175956097`*^9, 3.815800426527893*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"94be1694-41dd-4820-90d2-78cdb303ef3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nconfs", "=", 
   RowBox[{"{", 
    RowBox[{"600", ",", "200", ",", "1200"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.815800509775033*^9, 3.815800516069046*^9}, {
  3.8158005620402327`*^9, 3.815800563075095*^9}, {3.815801133431622*^9, 
  3.8158011340844088`*^9}, {3.8159183644718943`*^9, 3.81591836469042*^9}, {
  3.815988322753469*^9, 3.815988327309059*^9}, {3.816243619659933*^9, 
  3.8162436197271957`*^9}, {3.816934801226639*^9, 3.816934801282626*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"8e151895-ace7-4c72-b305-d27e5b749143"],

Cell[BoxData[
 RowBox[{"Nxs", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"32", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814092023802465*^9, 3.814092030649979*^9}, {
   3.815046470772929*^9, 3.815046472034498*^9}, 3.8158005939005623`*^9, 
   3.815800624081347*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"b17653e1-5df1-4c8e-bbde-6635582fc965"],

Cell[BoxData[
 RowBox[{"Parameterdts", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"0.1", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814105918860497*^9, 3.814105919938898*^9}, {
  3.814986588185987*^9, 3.814986590399705*^9}, {3.815046475320094*^9, 
  3.81504647681793*^9}, {3.815800595885459*^9, 3.815800625879815*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9e76e48a-a3e1-4172-b2d0-1fa2a12b4310"],

Cell[BoxData[
 RowBox[{"MeasureEach", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8141059275223713`*^9, 3.814105955923472*^9}, {
   3.814986593925428*^9, 3.8149865971876183`*^9}, {3.815046480591353*^9, 
   3.8150464834193363`*^9}, 3.815800597070075*^9, 3.8158006271727037`*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"cd41bf26-ff83-46a1-9cb3-1f83d0bd2b09"],

Cell[BoxData[
 RowBox[{"dts", "=", 
  RowBox[{"MeasureEach", "*", "Parameterdts"}]}]], "Input",
 CellChangeTimes->{{3.8140920326118917`*^9, 3.8140920399530163`*^9}, 
   3.814095008598757*^9, {3.814105945580421*^9, 3.8141059489425583`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"a03c2fee-3840-45f7-9cad-138d570e1b69"],

Cell[BoxData[
 RowBox[{"dtsChar", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"\"\<01\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814095013937128*^9, 3.8140950258595753`*^9}, {
   3.8150464908897333`*^9, 3.815046499915474*^9}, 3.8158005992860203`*^9, {
   3.815801018053143*^9, 3.815801018484788*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"6b4b596d-2475-44c6-9ad9-9f180430565d"],

Cell[BoxData[
 RowBox[{"as", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8140950342127542`*^9, 3.814095039510584*^9}, {
  3.815046512606124*^9, 3.815046515684374*^9}, {3.8158006007134867`*^9, 
  3.815800629714609*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"1bce9bf7-bce0-49b0-ac3a-80ce1b250a92"],

Cell[BoxData[
 RowBox[{"asChar", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"\"\<1\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8140950416120872`*^9, 3.8140950505748463`*^9}, {
  3.815046518943531*^9, 3.8150465205707808`*^9}, {3.8158006022286663`*^9, 
  3.815800630982938*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"410b1cd4-ae9c-4bbc-81e0-7631b4f4dcaf"],

Cell[BoxData[
 RowBox[{"WlExtents", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"7", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814100634112464*^9, 3.8141006681137238`*^9}, {
   3.815046523093566*^9, 3.815046525749268*^9}, {3.815155361904879*^9, 
   3.815155361951602*^9}, {3.8151554025759573`*^9, 3.815155402757956*^9}, {
   3.8151554516600323`*^9, 3.815155451739402*^9}, {3.8154500588076067`*^9, 
   3.815450081960878*^9}, {3.815499874189097*^9, 3.815499896796771*^9}, {
   3.815800603832522*^9, 3.8158006322696333`*^9}, 3.816953019411716*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"4efbfe36-645c-4eea-8826-69e46843127a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NJack", " ", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.8140979872465763`*^9, 3.814098002345046*^9}, 
   3.814099777430372*^9, {3.814102730022554*^9, 3.8141027305672398`*^9}, 
   3.814972164386835*^9, 3.814972206092656*^9, {3.8149722634068937`*^9, 
   3.8149722637424803`*^9}, 3.814977608836368*^9, {3.81497764637193*^9, 
   3.814977646697996*^9}, {3.814986432715111*^9, 3.814986433190905*^9}, 
   3.8150316124877977`*^9, {3.8150345211016006`*^9, 3.815034521372883*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"aa1abdfc-6b12-4ad9-a7c8-9d0719461b19"],

Cell[BoxData[
 RowBox[{"\"\<Check whether there are any missing runs\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.815034642988799*^9}, {3.8152297604081793`*^9, 3.815229768023007*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[21]:=",ExpressionUUID->"3c279fb4-42f4-4eca-b9bf-ad722b606e07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"BetaCnt", "=", "1"}], ",", 
    RowBox[{"BetaCnt", "\[LessEqual]", "NumBeta"}], ",", " ", 
    RowBox[{"BetaCnt", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Current", " ", "set", " ", "of", " ", "paramters"}], " ", 
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CurBeta", "=", 
      RowBox[{"Betas", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurBetasChar", "=", 
      RowBox[{"BetasChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Cura", "=", 
      RowBox[{"as", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CuraChar", "=", 
      RowBox[{"asChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Curdt", "=", 
      RowBox[{"dts", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurdtChar", "=", 
      RowBox[{"dtsChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurNx", "=", 
      RowBox[{"Nxs", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurWlExtent", "=", 
      RowBox[{"WlExtents", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurNconf", "=", 
      RowBox[{"Nconfs", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Checking for Beta: \>\"", " ", ",", " ", "CurBeta", ",", 
       "\"\< whether runs are missing\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "1"}], ",", 
       RowBox[{"r", "\[LessEqual]", "CurWlExtent"}], ",", 
       RowBox[{"r", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<R=\>\"", ",", "r", ",", "\"\<\\n\>\""}], "]"}], ";", 
        RowBox[{
         RowBox[{"MissingRuns", "[", "r", "]"}], "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"RunCnt", "=", "0"}], ",", 
          RowBox[{"RunCnt", "\[LessEqual]", 
           RowBox[{"CurNconf", "-", "1"}]}], ",", 
          RowBox[{"RunCnt", "++"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Not", "[", 
             RowBox[{"FileExistsQ", "[", 
              RowBox[{"ToString", "@", 
               RowBox[{"StringForm", "[", 
                RowBox[{
                "\"\<../ColSource/V``B``/R``/results_THRM_S0_S``_N``_a``_dt``_\
B``_run``/WilsonLoop.dat\>\"", ",", "CurNx", ",", "CurBetasChar", ",", "r", 
                 ",", "r", ",", "CurNx", ",", "CuraChar", ",", "CurdtChar", 
                 ",", "CurBetasChar", ",", "RunCnt"}], "]"}]}], "]"}], "]"}], 
            ",", 
            RowBox[{"AppendTo", "[", 
             RowBox[{
              RowBox[{"MissingRuns", "[", "r", "]"}], ",", "RunCnt"}], "]"}], 
            ",", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"FileByteCount", "[", 
                RowBox[{"ToString", "@", 
                 RowBox[{"StringForm", "[", 
                  RowBox[{
                  "\"\<../ColSource/V``B``/R``/results_THRM_S0_S``_N``_a``_dt`\
`_B``_run``/WilsonLoop.dat\>\"", ",", "CurNx", ",", "CurBetasChar", ",", "r", 
                   ",", "r", ",", "CurNx", ",", "CuraChar", ",", "CurdtChar", 
                   ",", "CurBetasChar", ",", "RunCnt"}], "]"}]}], "]"}], "<", 
               "293000"}], ",", 
              RowBox[{"AppendTo", "[", 
               RowBox[{
                RowBox[{"MissingRuns", "[", "r", "]"}], ",", "RunCnt"}], 
               "]"}]}], "]"}]}], " ", "]"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"MissingRuns", "[", "r", "]"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8150341433781548`*^9, 3.815034230353009*^9}, {
   3.81503446500836*^9, 3.815034468576128*^9}, {3.8150465676330557`*^9, 
   3.815046569937542*^9}, {3.8151551340047617`*^9, 3.8151552989577637`*^9}, {
   3.815155349333355*^9, 3.8151553539447737`*^9}, {3.81515540840341*^9, 
   3.815155408561604*^9}, {3.815155459586026*^9, 3.815155510811223*^9}, {
   3.815155617041099*^9, 3.815155633447546*^9}, {3.815155756546019*^9, 
   3.8151557702338047`*^9}, {3.815155845524199*^9, 3.815155944197163*^9}, 
   3.815215527635456*^9, {3.815215567048119*^9, 3.8152155980270576`*^9}, {
   3.815215705491136*^9, 3.8152158237535973`*^9}, {3.815229972256023*^9, 
   3.8152299818427477`*^9}, 3.815453152092538*^9, {3.815499929583873*^9, 
   3.815499930858412*^9}, {3.815801543952887*^9, 3.815801569544464*^9}, {
   3.815801723100904*^9, 3.8158017244748363`*^9}, {3.8158942220502377`*^9, 
   3.8158942235535173`*^9}, {3.815894298069726*^9, 3.815894300359374*^9}, {
   3.815918327837207*^9, 3.815918327972027*^9}, {3.815988314964497*^9, 
   3.8159883151464643`*^9}, {3.816183967296618*^9, 3.816183969809664*^9}, {
   3.8162436277282333`*^9, 3.8162436329284277`*^9}, {3.816935774937084*^9, 
   3.816935775246065*^9}, {3.8172661997177763`*^9, 
   3.8172661999891987`*^9}},ExpressionUUID->"650ff58c-5d58-42e5-ab1f-\
505cf6e6c6c1"],

Cell[BoxData[
 RowBox[{"\"\<Check the whether all runs have finished, check out fitting \
ranges\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.815034642988799*^9}, {3.815229775794855*^9, 3.815229782383601*^9}, {
   3.815232992920553*^9, 3.8152330014424057`*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[23]:=",ExpressionUUID->"5d87a1a7-dc06-4169-8f88-80baf385e36a"],

Cell[BoxData[
 RowBox[{"WindowingUpToRTmp", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8154502061962633`*^9, 3.815450211571951*^9}, 
   3.8154502655811*^9, {3.815455190706669*^9, 3.815455196218948*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"fe50bea2-c1a2-46b6-8870-8850105853df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"BetaCnt", "=", "1"}], ",", 
    RowBox[{"BetaCnt", "\[LessEqual]", "NumBeta"}], ",", " ", 
    RowBox[{"BetaCnt", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Current", " ", "set", " ", "of", " ", "paramters"}], " ", 
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CurBeta", "=", 
      RowBox[{"Betas", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurBetasChar", "=", 
      RowBox[{"BetasChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Cura", "=", 
      RowBox[{"as", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CuraChar", "=", 
      RowBox[{"asChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Curdt", "=", 
      RowBox[{"dts", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurdtChar", "=", 
      RowBox[{"dtsChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurNx", "=", 
      RowBox[{"Nxs", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurNconf", "=", 
      RowBox[{"Nconfs", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurWindowUpToR", "=", 
      RowBox[{"WindowingUpToRTmp", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurReadEveryTimeStep", "=", "2"}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurWlExtent", "=", 
      RowBox[{"WlExtents", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"ClearAll", "[", "CurRawWilsonData", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Checking for Beta: \>\"", " ", ",", " ", "CurBeta", ",", 
       "\"\< whether all runs have finished\>\""}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"CurRawWilsonData", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Import", "[", 
            RowBox[{
             RowBox[{"ToString", "@", 
              RowBox[{"StringForm", "[", 
               RowBox[{
               "\"\<../ColSource/V``B``/R``/results_THRM_S0_S``_N``_a``_dt``_\
B``_run``/WilsonLoop.dat\>\"", ",", "CurNx", ",", "CurBetasChar", ",", "r", 
                ",", "r", ",", "CurNx", ",", "CuraChar", ",", "CurdtChar", 
                ",", "CurBetasChar", ",", "RunCnt"}], "]"}]}], ",", 
             "\"\<Table\>\""}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;", ";;", "CurReadEveryTimeStep"}], "]"}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"RunCnt", ",", "0", ",", 
            RowBox[{"CurNconf", "-", "1"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<Beta: \>\"", ",", " ", "CurBeta", ",", " ", 
       "\"\< checking for missing runs\>\""}], "]"}], ";", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "1"}], ",", 
       RowBox[{"r", "\[LessEqual]", "CurWlExtent"}], ",", 
       RowBox[{"r", "++"}], ",", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<R=\>\"", ",", "r", ",", "\"\<\\n\>\""}], "]"}], ";", 
        RowBox[{
         RowBox[{"MissingRuns", "[", "r", "]"}], "=", 
         RowBox[{"{", "}"}]}], ";", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"RunCnt", "=", "1"}], ",", 
          RowBox[{"RunCnt", "\[LessEqual]", "CurNconf"}], ",", 
          RowBox[{"RunCnt", "++"}], ",", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Not", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Dimensions", "[", 
                 RowBox[{
                  RowBox[{"CurRawWilsonData", "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  RowBox[{"[", "RunCnt", "]"}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
               RowBox[{
                RowBox[{"6000", "/", "CurReadEveryTimeStep"}], "+", "1"}]}], 
              "]"}], ",", 
             RowBox[{"AppendTo", "[", 
              RowBox[{
               RowBox[{"MissingRuns", "[", "r", "]"}], ",", "RunCnt"}], 
              "]"}]}], "]"}], " ", ";"}]}], "\[IndentingNewLine]", "]"}], ";",
         "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"MissingRuns", "[", "r", "]"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurWilsonLoops", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Map", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "+", 
              RowBox[{"I", "*", 
               RowBox[{"#", "[", 
                RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"4", "+", "3"}], "]"}], "]"}], "+", 
              RowBox[{"I", "*", 
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"4", "+", "4"}], "]"}], "]"}]}]}]}], "}"}], "&"}], 
          ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Transpose", "[", " ", 
              RowBox[{"Mean", "[", 
               RowBox[{"CurRawWilsonData", "[", 
                RowBox[{"[", "r", "]"}], "]"}], "]"}], " ", "]"}], ",", 
             RowBox[{"Transpose", "[", 
              RowBox[{
               RowBox[{"StandardDeviation", "[", 
                RowBox[{"CurRawWilsonData", "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "]"}], "/", 
               RowBox[{"Sqrt", "[", "CurNconf", "]"}]}], " ", "]"}]}], "]"}], 
           "]"}]}], " ", "]"}], " ", ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"GraphicsColumn", "[", 
       RowBox[{"Table", "[", "  ", 
        RowBox[{
         RowBox[{"ListPlot", "[", " ", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "Curdt"}], ",", 
                RowBox[{"Around", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                  RowBox[{"Re", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
              "&"}], ",", 
             RowBox[{
              RowBox[{"CurWilsonLoops", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{";;", "All", ";;", "4"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
            "]"}], "\[IndentingNewLine]", ",", 
           RowBox[{"AxesLabel", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<t\>\"", ",", "\"\<Re[W]\>\""}], "}"}]}], ",", 
           RowBox[{"AxesStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"Text", "[", 
             RowBox[{"Style", "[", 
              RowBox[{
              "\"\<Real-part of the DFT of the Wilson Loop\>\"", ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "  ", ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", 
           RowBox[{"CurWindowUpToR", "+", "1"}]}], "}"}]}], "  ", "]"}], 
       "]"}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/", "Curdt"}], ",", 
                   RowBox[{"Around", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
                 "&"}], ",", 
                RowBox[{
                 RowBox[{"CurWilsonLoops", "[", 
                  RowBox[{"[", "r", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{";;", "All", ";;", "4"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
                 "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "1", ",", "1"}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"Joined", "\[Rule]", "True"}], ",", 
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<lines in file\>\"", ",", "\"\<Re[W]\>\""}], 
              "}"}]}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Real-part of the Wilson Loop\>\"", ",", 
                RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}]}], 
           "]"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
      "*)"}], "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
     RowBox[{"CurDFTLen", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{
           RowBox[{"CurRawWilsonData", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ")"}], "*", 
       "2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", "CurDFTLen", "]"}], ";", "\n", " ", 
     RowBox[{"Frequencies", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"k", "\[LessEqual]", 
           RowBox[{"CurDFTLen", "/", "2"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"Curdt", "*", "CurReadEveryTimeStep"}], ")"}]}], ")"}], 
           "*", 
           RowBox[{"k", "/", 
            RowBox[{"(", 
             RowBox[{"CurDFTLen", "/", "2"}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Pi", "/", 
             RowBox[{"(", 
              RowBox[{"Curdt", "*", "CurReadEveryTimeStep"}], ")"}]}], ")"}], 
           "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "CurDFTLen"}], "+", "k"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"CurDFTLen", "/", "2"}], ")"}]}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"CurDFTLen", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\n", 
     RowBox[{"CurRawWilsonDataDFT", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"Table", "[", "  ", 
         RowBox[{
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "l", "*", "Pi"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "0", ",", 
               RowBox[{"CurDFTLen", "-", "1"}]}], "}"}]}], "]"}], "*", 
           RowBox[{"Fourier", "[", 
            RowBox[{
             RowBox[{"Join", "[", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Reverse", "[", 
                 RowBox[{"Map", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", 
                    RowBox[{"I", "*", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], "&"}], ",", 
                   RowBox[{
                    RowBox[{"CurRawWilsonData", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                    RowBox[{"[", "RunCnt", "]"}], "]"}]}], "]"}], "]"}], "[", 
                
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", 
                    RowBox[{"I", "*", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], "&"}], ",", 
                  RowBox[{
                   RowBox[{"CurRawWilsonData", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                   RowBox[{"[", "RunCnt", "]"}], "]"}]}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{";;", 
                  RowBox[{"-", "2"}]}], "]"}], "]"}]}], " ", "]"}], "*", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"r", "<=", "CurWindowUpToR"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Sin", "[", 
                   RowBox[{"Pi", "*", 
                    RowBox[{"x", "/", "CurDFTLen"}]}], "]"}], "^", "2"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", "0", ",", 
                   RowBox[{"CurDFTLen", "-", "1"}]}], "}"}]}], " ", "]"}], 
               ",", "1"}], "]"}]}], " ", "  ", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"RunCnt", ",", "1", ",", "CurNconf"}], "}"}]}], "]"}]}], ";",
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"TmpMeanDFTRaw", "=", 
      RowBox[{"Mean", "[", "CurRawWilsonDataDFT", "]"}]}], ";", 
     "\[IndentingNewLine]", "    ", 
     RowBox[{"TmpReStdDevDFTRaw", "=", 
      RowBox[{"StandardDeviation", "[", 
       RowBox[{"Re", "[", "CurRawWilsonDataDFT", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "    ", 
     RowBox[{"TmpImStdDevDFTRaw", "=", 
      RowBox[{"StandardDeviation", "[", 
       RowBox[{"Im", "[", "CurRawWilsonDataDFT", "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"CurWilsonLoopsDFT", "=", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{"MapThread", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#1", "+", 
              RowBox[{"I", "*", "#1"}]}], ",", "#2", ",", 
             RowBox[{"#3", "+", 
              RowBox[{"I", "*", "#4"}]}]}], "}"}], "&"}], ",", 
          RowBox[{"{", 
           RowBox[{"Frequencies", ",", 
            RowBox[{"TmpMeanDFTRaw", "[", 
             RowBox[{"[", "r", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"TmpReStdDevDFTRaw", "[", 
              RowBox[{"[", "r", "]"}], "]"}], "/", 
             RowBox[{"Sqrt", "[", "CurNconf", "]"}]}], ",", 
            RowBox[{
             RowBox[{"TmpImStdDevDFTRaw", "[", 
              RowBox[{"[", "r", "]"}], "]"}], "/", 
             RowBox[{"Sqrt", "[", "CurNconf", "]"}]}]}], "}"}]}], "]"}], " ", 
        ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"GraphicsColumn", "[", 
       RowBox[{"Table", "[", "  ", 
        RowBox[{
         RowBox[{"ListPlot", "[", " ", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"Re", "[", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", 
                 RowBox[{"Frequencies", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                RowBox[{"Around", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                  RowBox[{"Re", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
              "&"}], ",", 
             RowBox[{
              RowBox[{"CurWilsonLoopsDFT", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{";;", "100"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
            "]"}], "\[IndentingNewLine]", ",", 
           RowBox[{"AxesLabel", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"\"\<t\>\"", ",", "\"\<Re[W]\>\""}], "}"}]}], ",", 
           RowBox[{"AxesStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], ",", 
           RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
           RowBox[{"PlotLabel", "\[Rule]", 
            RowBox[{"Text", "[", 
             RowBox[{"Style", "[", 
              RowBox[{
              "\"\<Real-part of the DFT of the Wilson Loop\>\"", ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}], ",", 
           RowBox[{"AxesOrigin", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "100"}], "}"}], ",", "All"}], "}"}]}]}], 
          "]"}], "  ", ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "  ", "]"}], 
       "]"}], "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8150341433781548`*^9, 3.815034230353009*^9}, {
   3.81503446500836*^9, 3.815034468576128*^9}, {3.8150465676330557`*^9, 
   3.815046569937542*^9}, {3.8151551340047617`*^9, 3.8151552989577637`*^9}, {
   3.815155349333355*^9, 3.8151553539447737`*^9}, {3.81515540840341*^9, 
   3.815155408561604*^9}, {3.815155459586026*^9, 3.815155510811223*^9}, {
   3.815155617041099*^9, 3.815155633447546*^9}, {3.815155756546019*^9, 
   3.8151557702338047`*^9}, {3.815155845524199*^9, 3.815155944197163*^9}, 
   3.815215527635456*^9, {3.8152157949934063`*^9, 3.815215845874329*^9}, {
   3.815215886803684*^9, 3.815215887477162*^9}, {3.8152159268733997`*^9, 
   3.815215927027358*^9}, {3.815216003628234*^9, 3.815216003841523*^9}, {
   3.815216151498218*^9, 3.815216252250042*^9}, {3.81521701682659*^9, 
   3.81521702070819*^9}, {3.815217357569954*^9, 3.815217379383576*^9}, {
   3.8152174693051577`*^9, 3.815217480836856*^9}, 3.815217519148106*^9, {
   3.815217565211605*^9, 3.8152176668317413`*^9}, {3.8152239206260357`*^9, 
   3.8152239996827297`*^9}, {3.8152240737463093`*^9, 
   3.8152240759629917`*^9}, {3.8152241268293962`*^9, 3.815224184045792*^9}, {
   3.815224269561181*^9, 3.815224320376951*^9}, 3.815224438902192*^9, {
   3.815224478496911*^9, 3.815224496984429*^9}, {3.8152247202777653`*^9, 
   3.815224722110227*^9}, {3.8152247628620453`*^9, 3.815224808517408*^9}, {
   3.815224868819149*^9, 3.815224869170912*^9}, {3.81522491603117*^9, 
   3.815224917313796*^9}, {3.815230007282199*^9, 3.815230008253875*^9}, {
   3.815230050632976*^9, 3.815230082720179*^9}, {3.815230223380568*^9, 
   3.815230223545681*^9}, {3.8152302756960773`*^9, 3.815230275837706*^9}, 
   3.815230757654558*^9, {3.815230823606359*^9, 3.815230826537327*^9}, {
   3.815450177631068*^9, 3.815450179734994*^9}, {3.815450216637423*^9, 
   3.815450231585918*^9}, {3.815450315932147*^9, 3.815450316332592*^9}, 
   3.815453148426146*^9, {3.815455702470648*^9, 3.815455711002672*^9}, {
   3.815589699097474*^9, 3.8155897022534924`*^9}, 3.815918657618924*^9, 
   3.8169530414911118`*^9, {3.8172662025817213`*^9, 
   3.817266202670998*^9}},ExpressionUUID->"1654a571-14bc-4dba-92ca-\
73e266bbc6d8"],

Cell[BoxData[
 RowBox[{"\"\<Select the Read-in and the fitting ranges\>\"", ";"}]], "Input",\

 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.815034660089883*^9}, {3.815229791711309*^9, 3.815229807766327*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[29]:=",ExpressionUUID->"cfd79389-96ab-4e7b-80bc-0958431a6a11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MaxReadIn", "=", 
   RowBox[{"{", 
    RowBox[{"All", ",", "All", ",", "All"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8152180008777847`*^9, 3.81521800446459*^9}, {
  3.81591860070417*^9, 3.815918601918297*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a84d2858-e089-4c72-89e4-47cc7f32e9bf"],

Cell[BoxData[
 RowBox[{"ReadEveryTimeStep", "=", 
  RowBox[{"Table", "[", 
   RowBox[{"2", ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "NumBeta"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.814102933598228*^9, 3.814102946963814*^9}, {
  3.814986606655716*^9, 3.814986609857156*^9}, {3.815046640332077*^9, 
  3.815046654462309*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"89c3d38a-168a-4f16-9f6d-d0adf8bc51f9"],

Cell[BoxData[
 RowBox[{"WindowingUpToR", "=", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "2"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.815221680929315*^9, 3.81522170842146*^9}, 
   3.8154509123591127`*^9, {3.815918607644753*^9, 3.81591860802078*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"530729ba-70f3-4544-a490-fcfa6ba285d0"],

Cell[BoxData[
 RowBox[{"FitRanges", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "10", ",", "12", ",", " ", "15", ",", " ", "15", ",", " ", "15", ",", 
        " ", "15", ",", " ", "15", ",", " ", "15", ",", " ", "15", ",", " ", 
        "15", ",", " ", "15", ",", " ", "15"}], "}"}], ",", 
      "\[IndentingNewLine]", "                      ", 
      RowBox[{"{", 
       RowBox[{
       "30", ",", " ", "35", ",", " ", "40", ",", " ", "43", ",", "45", ",", 
        " ", "45", ",", " ", "45", ",", " ", "45", ",", " ", "45", ",", " ", 
        "45", ",", " ", "45", ",", " ", "45"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "15", ",", "15", ",", " ", "18", ",", " ", "18", ",", " ", "18", ",", 
        " ", "18", ",", " ", "18", ",", " ", "18", ",", " ", "18", ",", " ", 
        "18", ",", " ", "18", ",", " ", "18"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "28", ",", " ", "40", ",", " ", "40", ",", " ", "37", ",", "42", ",", 
        " ", "42", ",", " ", "42", ",", " ", "42", ",", " ", "42", ",", " ", 
        "42", ",", " ", "42", ",", " ", "42"}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "15", ",", "13", ",", " ", "15", ",", " ", "15", ",", " ", "15", ",", 
        " ", "15", ",", " ", "15", ",", " ", "15", ",", " ", "15", ",", " ", 
        "15", ",", " ", "15", ",", " ", "15"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
       "27", ",", " ", "38", ",", " ", "38", ",", " ", "40", ",", "42", ",", 
        " ", "42", ",", " ", "45", ",", " ", "45", ",", " ", "45", ",", " ", 
        "45", ",", " ", "45", ",", " ", "45"}], "}"}]}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.8154561435805273`*^9, 3.815456172738638*^9}, {
  3.815918899772571*^9, 3.815918906781212*^9}, {3.81591910436434*^9, 
  3.8159192083492727`*^9}, {3.816253042299384*^9, 3.816253072514732*^9}, {
  3.8162531218334208`*^9, 3.8162531927598763`*^9}, {3.816253239369137*^9, 
  3.816253245210845*^9}, {3.816954361883451*^9, 3.816954451130837*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"0f74416f-9c0c-4041-8e25-cc3e04698ae8"],

Cell[BoxData[
 RowBox[{"\"\<Compute expectation values of Basic observables\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.815034642988799*^9}, {3.815363604805747*^9, 3.8153636191167927`*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[84]:=",ExpressionUUID->"1a19d935-e383-4b81-8bc2-a47887dfc724"],

Cell[BoxData[
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"BetaCnt", "=", "1"}], ",", 
    RowBox[{"BetaCnt", "\[LessEqual]", "NumBeta"}], ",", " ", 
    RowBox[{"BetaCnt", "++"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Current", " ", "set", " ", "of", " ", "paramters"}], " ", 
     "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"CurBeta", "=", 
      RowBox[{"Betas", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurBetasChar", "=", 
      RowBox[{"BetasChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Cura", "=", 
      RowBox[{"as", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CuraChar", "=", 
      RowBox[{"asChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Curdt", "=", 
      RowBox[{"dts", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurdtChar", "=", 
      RowBox[{"dtsChar", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurNx", "=", 
      RowBox[{"Nxs", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurNconf", "=", 
      RowBox[{"Nconfs", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurMaxReadIn", "=", 
      RowBox[{"MaxReadIn", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"CurWlExtent", "=", 
      RowBox[{"WlExtents", "[", 
       RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<Basic Observables for Beta: \>\"", ",", " ", "CurBeta"}], 
      "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Read", " ", "in", " ", "plaquette"}], ",", " ", 
       RowBox[{
        RowBox[{
        "Energy", " ", "and", " ", "Gauss", " ", "Law", " ", "at", " ", 
         "intermediate", " ", "r"}], "=", 
        RowBox[{"Nx", "/", "4"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"CurRawBasicData", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Import", "[", 
         RowBox[{
          RowBox[{"ToString", "@", 
           RowBox[{"StringForm", "[", 
            RowBox[{
            "\"\<../ColSource/V``B``/R``/results_THRM_S0_S``_N``_a``_dt``_B``_\
run``/BasicOvservables.dat\>\"", ",", "CurNx", ",", "CurBetasChar", ",", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Max", "[", "WlExtents", "]"}], ",", 
               RowBox[{"Floor", "[", 
                RowBox[{"CurNx", "/", "4"}], "]"}]}], "]"}], ",", 
             RowBox[{"Min", "[", 
              RowBox[{
               RowBox[{"Max", "[", "WlExtents", "]"}], ",", 
               RowBox[{"Floor", "[", 
                RowBox[{"CurNx", "/", "4"}], "]"}]}], "]"}], ",", "CurNx", 
             ",", "CuraChar", ",", "CurdtChar", ",", "CurBetasChar", ",", 
             "RunCnt"}], "]"}]}], ",", "\"\<Table\>\""}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"RunCnt", ",", "0", ",", 
          RowBox[{"CurNconf", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\n", 
     RowBox[{"CurBasicData", "=", 
      RowBox[{"Map", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"7", "+", "3"}], "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"7", "+", "4"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "4", "]"}], "]"}]}], ",", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"7", "+", "3"}], "]"}], "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"7", "+", "4"}], "]"}], "]"}], "^", "2"}]}], "]"}], 
           ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "7", "]"}], "]"}], ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", 
             RowBox[{"7", "+", "7"}], "]"}], "]"}]}], "}"}], "&"}], ",", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"Transpose", "[", 
            RowBox[{"Mean", "[", "CurRawBasicData", "]"}], "]"}], ",", 
           RowBox[{"Transpose", "[", 
            RowBox[{
             RowBox[{"StandardDeviation", "[", "CurRawBasicData", "]"}], "/", 
             
             RowBox[{"Sqrt", "[", "CurNconf", "]"}]}], "]"}]}], "]"}], 
         "]"}]}], " ", "]"}]}], " ", ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Output", " ", "Energy"}], " ", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"CurBasicData", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{";;", ";;", "4"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], ",", 
              RowBox[{"CurBasicData", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{";;", ";;", "10"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}]}], "}"}], 
            ",", 
            RowBox[{"Frame", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False", ",", "False"}], 
              "}"}]}], ",", " ", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
              "}"}]}], ",", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<t\>\"", ",", "\"\<E\>\""}], "}"}]}], ",", 
            RowBox[{"FrameStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], ",", 
            RowBox[{"PlotMarkers", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Electric and Magnetic Energy\>\"", ",", 
                RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}]}], 
           "]"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{
            RowBox[{"CurBasicData", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{";;", ";;", "4"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "6"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Frame", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False", ",", "False"}], 
              "}"}]}], ",", " ", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
              "}"}]}], ",", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<t\>\"", ",", "\"\<E\>\""}], "}"}]}], ",", 
            RowBox[{"FrameStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], ",", 
            RowBox[{"PlotMarkers", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Total Energy\>\"", ",", 
                RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}]}], 
           "]"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
      "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{"DeleteFile", "[", 
       RowBox[{"ToString", "@", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<V``B``ColSourceNrg.dat\>\"", ",", "CurNx", ",", 
          "CurBetasChar"}], "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"EnergyOutput", "=", 
      RowBox[{"OpenAppend", "[", 
       RowBox[{
        RowBox[{"ToString", "@", 
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<V``B``ColSourceNrg.dat\>\"", ",", "CurNx", ",", 
           "CurBetasChar"}], "]"}]}], ",", 
        RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
        RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"Length", "[", "CurBasicData", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Write", "[", 
         RowBox[{"EnergyOutput", ",", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], " ", "]"}], "]"}], " ", "]"}], ",", 
          " ", "\"\< \>\"", " ", ",", " ", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], " ", "]"}], "]"}], " ", "]"}], ",", 
          " ", "\"\< \>\"", ",", " ", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "3"}], "]"}], "]"}], " ", "]"}], ",", " ", 
          "\"\< \>\"", " ", ",", 
          RowBox[{"CForm", "[", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "4"}], " ", "]"}], "]"}], " ", "]"}], ",", 
          " ", "\"\< \>\"", ",", " ", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "5"}], " ", "]"}], "]"}], " ", "]"}]}], "    ",
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Close", "[", "EnergyOutput", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Output", " ", "Gauss", " ", "Law"}], " ", "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{
            RowBox[{"CurBasicData", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{";;", ";;", "10"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "8"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"Frame", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"True", ",", "True", ",", "False", ",", "False"}], 
              "}"}]}], ",", " ", 
            RowBox[{"Axes", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
              "}"}]}], ",", 
            RowBox[{"FrameLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<t\>\"", ",", "\"\<\[CapitalDelta]G\>\""}], "}"}]}],
             ",", 
            RowBox[{"FrameStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"Gray", ",", " ", 
                 RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
                 RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], 
            ",", 
            RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"AbsolutePointSize", "[", "10", "]"}]}], ",", 
            RowBox[{"PlotMarkers", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Deviation from Gauss Law\>\"", ",", 
                RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}]}], 
           "]"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";"}], 
      "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{"DeleteFile", "[", 
       RowBox[{"ToString", "@", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<V``B``ColSourceGaussLaw.dat\>\"", ",", "CurNx", ",", 
          "CurBetasChar"}], "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"GaussLawOutput", "=", 
      RowBox[{"OpenAppend", "[", 
       RowBox[{
        RowBox[{"ToString", "@", 
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<V``B``ColSourceGaussLaw.dat\>\"", ",", "CurNx", ",", 
           "CurBetasChar"}], "]"}]}], ",", 
        RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
        RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"Length", "[", "CurBasicData", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Write", "[", 
         RowBox[{"GaussLawOutput", ",", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], " ", "]"}], "]"}], " ", "]"}], ",", 
          " ", "\"\< \>\"", " ", ",", " ", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "8"}], " ", "]"}], "]"}], " ", "]"}], ",", 
          " ", "\"\< \>\"", ",", " ", 
          RowBox[{"CForm", "[", " ", 
           RowBox[{"CurBasicData", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "9"}], "]"}], "]"}], " ", "]"}]}], "    ", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Close", "[", "GaussLawOutput", "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Output", " ", "Thermalization", " ", "steps"}], " ", "*)"}], 
     "\[IndentingNewLine]", "\n", 
     RowBox[{"CurRawThrmControlData", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Import", "[", 
          RowBox[{
           RowBox[{"ToString", "@", 
            RowBox[{"StringForm", "[", 
             RowBox[{
             "\"\<../ColSource/V``B``/R``/results_THRM_S0_S``_N``_a``_dt``_B``\
_run``/MooreThermalizationCntrol.dat\>\"", ",", "CurNx", ",", "CurBetasChar", 
              ",", 
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"Max", "[", "WlExtents", "]"}], ",", 
                RowBox[{"Floor", "[", 
                 RowBox[{"CurNx", "/", "4"}], "]"}]}], "]"}], ",", 
              RowBox[{"Min", "[", 
               RowBox[{
                RowBox[{"Max", "[", "WlExtents", "]"}], ",", 
                RowBox[{"Floor", "[", 
                 RowBox[{"CurNx", "/", "4"}], "]"}]}], "]"}], ",", "CurNx", 
              ",", "CuraChar", ",", "CurdtChar", ",", "CurBetasChar", ",", 
              "RunCnt"}], "]"}]}], ",", "\"\<Table\>\""}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"RunCnt", ",", "0", ",", "10"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"ListPlot", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"CurRawThrmControlData", "[", 
              RowBox[{"[", "RunCnt", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"RunCnt", ",", "1", ",", "CurNconf"}], "}"}]}], "]"}], 
          ",", 
          RowBox[{"Frame", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"True", ",", "True", ",", "False", ",", "False"}], 
            "}"}]}], ",", " ", 
          RowBox[{"Axes", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"False", ",", "False", ",", "False", ",", "False"}], 
            "}"}]}], ",", 
          RowBox[{"FrameLabel", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"\"\<t\>\"", ",", "\"\<E\>\""}], "}"}]}], ",", 
          RowBox[{"FrameStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"Gray", ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"Gray", ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"Gray", ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"Gray", ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"AbsolutePointSize", "[", "10", "]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"RunCnt", ",", "1", ",", "CurNconf"}], "}"}]}], "]"}]}],
           ",", 
          RowBox[{"PlotMarkers", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Automatic", ",", "12"}], "}"}]}], ",", 
          RowBox[{"PlotLabel", "\[Rule]", 
           RowBox[{"Text", "[", 
            RowBox[{"Style", "[", 
             RowBox[{"\"\<Thermalization Check\>\"", ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}]}], 
         "]"}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Quiet", "[", 
      RowBox[{"DeleteFile", "[", 
       RowBox[{"ToString", "@", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<V``B``ColSourceTherm.dat\>\"", ",", "CurNx", ",", 
          "CurBetasChar"}], "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"ThermOutput", "=", 
      RowBox[{"OpenAppend", "[", 
       RowBox[{
        RowBox[{"ToString", "@", 
         RowBox[{"StringForm", "[", 
          RowBox[{
          "\"\<V``B``ColSourceTherm.dat\>\"", ",", "CurNx", ",", 
           "CurBetasChar"}], "]"}]}], ",", 
        RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
        RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"r", "=", "1"}], ",", 
       RowBox[{"r", "\[LessEqual]", "10"}], ",", 
       RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", "19"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Write", "[", 
           RowBox[{"ThermOutput", ",", " ", "r", ",", " ", "\"\< \>\"", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{
              RowBox[{"CurRawThrmControlData", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], " ", "]"}], ",", " ", 
            "\"\< \>\"", " ", ",", " ", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{
              RowBox[{"CurRawThrmControlData", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "4"}], "]"}], "]"}], " ", "]"}]}], "      ", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Close", "[", "ThermOutput", "]"}], ";"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8150341433781548`*^9, 3.815034230353009*^9}, {
   3.81503446500836*^9, 3.815034468576128*^9}, {3.8150465676330557`*^9, 
   3.815046569937542*^9}, {3.815363673617571*^9, 3.815363947349725*^9}, {
   3.8153640007416162`*^9, 3.815364047105257*^9}, {3.815364105242367*^9, 
   3.815364179150701*^9}, {3.815364263894534*^9, 3.815364267216256*^9}, {
   3.8153643032401543`*^9, 3.815364418972785*^9}, {3.815364450242782*^9, 
   3.815364531437209*^9}, {3.815364583582624*^9, 3.8153646427843437`*^9}, {
   3.8153648876781273`*^9, 3.815364887818906*^9}, 3.815365566308838*^9, {
   3.815366701173932*^9, 3.815366712061338*^9}, {3.815366759585092*^9, 
   3.8153667683317337`*^9}, {3.815366820522616*^9, 3.8153668257940474`*^9}, {
   3.81536687738906*^9, 3.815366966477083*^9}, {3.815367050321958*^9, 
   3.81536705084965*^9}, {3.815367367215726*^9, 3.8153673677931004`*^9}, {
   3.815368255449148*^9, 3.815368255572771*^9}, {3.81537508359046*^9, 
   3.815375111503471*^9}, {3.815375557300984*^9, 3.815375558321986*^9}, 
   3.815375700234651*^9, {3.815376093999955*^9, 3.8153761148877296`*^9}, 
   3.815379163001688*^9, {3.815379308822497*^9, 3.815379320475909*^9}, {
   3.815379371950343*^9, 3.815379371988968*^9}, {3.8153795076777487`*^9, 
   3.815379574430134*^9}, 3.815379705306155*^9, {3.8153797855479*^9, 
   3.8153797859074917`*^9}, {3.815379817330223*^9, 3.815379817676024*^9}, {
   3.815379952540454*^9, 3.815379952571721*^9}, {3.815380591549458*^9, 
   3.8153806003025417`*^9}, {3.815380869723227*^9, 3.815380877469139*^9}, {
   3.815381337065434*^9, 3.8153813954715137`*^9}, {3.8153814406004763`*^9, 
   3.815381451766426*^9}, 3.8153851324292707`*^9, {3.815451059354218*^9, 
   3.8154510607486258`*^9}, {3.815451100858992*^9, 3.815451156427712*^9}, {
   3.815451250011314*^9, 3.815451292920521*^9}, {3.81545137161189*^9, 
   3.815451380847556*^9}, {3.815451434795024*^9, 3.8154514786062737`*^9}, {
   3.815451513789605*^9, 3.815451519523691*^9}, {3.815451619692892*^9, 
   3.815451628315032*^9}, {3.8154516601684303`*^9, 3.815451671429558*^9}, 
   3.815453142477281*^9, {3.8154555388711033`*^9, 3.8154555527312326`*^9}, {
   3.8169544623871326`*^9, 3.8169544625276537`*^9}, {3.817266210909684*^9, 
   3.8172662110182037`*^9}},ExpressionUUID->"356c6b5a-735f-44f1-88c1-\
0658739688c6"],

Cell[BoxData[
 RowBox[{"\"\<Carry out the analysis\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.8150346752794447`*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[86]:=",ExpressionUUID->"560bbfd8-e7b3-4a6e-8c1c-e1391b659519"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ReV", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"ImV", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"ReVBW", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"ImVBW", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"ImVExp", "=", 
     RowBox[{"{", "}"}]}], ";", 
    RowBox[{"BetaCnt", "=", "3"}]}], ",", 
   RowBox[{"BetaCnt", "\[LessEqual]", "NumBeta"}], ",", " ", 
   RowBox[{"BetaCnt", "++"}], ",", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Current", " ", "set", " ", "of", " ", "paramters"}], " ", "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CurBeta", "=", 
     RowBox[{"Betas", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurBetasChar", "=", 
     RowBox[{"BetasChar", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Cura", "=", 
     RowBox[{"as", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CuraChar", "=", 
     RowBox[{"asChar", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Curdt", "=", 
     RowBox[{"dts", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurdtChar", "=", 
     RowBox[{"dtsChar", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"CurNx", "=", 
     RowBox[{"Nxs", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"CurNconf", "=", 
     RowBox[{"Nconfs", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"CurWindowUpToR", "=", 
     RowBox[{"WindowingUpToR", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurReadEveryTimeStep", "=", 
     RowBox[{"ReadEveryTimeStep", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurWlExtent", "=", 
     RowBox[{"WlExtents", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"CurMaxReadIn", "=", 
     RowBox[{"MaxReadIn", "[", 
      RowBox[{"[", "BetaCnt", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Beta: \>\"", ",", " ", "CurBeta"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Read", " ", "in", " ", "the", " ", "raw", " ", "Wilson", " ", "loop", 
      " ", "data"}], " ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"CurJackNumSamp", "=", 
     RowBox[{"CurNconf", "-", 
      RowBox[{"CurNconf", "/", "NJack"}]}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", "CurRawWilsonData", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CurRawWilsonData", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Import", "[", 
           RowBox[{
            RowBox[{"ToString", "@", 
             RowBox[{"StringForm", "[", 
              RowBox[{
              "\"\<../ColSource/V``B``/R``/results_THRM_S0_S``_N``_a``_dt``_B`\
`_run``/WilsonLoop.dat\>\"", ",", "CurNx", ",", "CurBetasChar", ",", "r", ",",
                "r", ",", "CurNx", ",", "CuraChar", ",", "CurdtChar", ",", 
               "CurBetasChar", ",", "RunCnt"}], "]"}]}], ",", 
            "\"\<Table\>\""}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", "CurMaxReadIn", ";;", "CurReadEveryTimeStep"}], 
           "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"RunCnt", ",", "0", ",", 
           RowBox[{"CurNconf", "-", "1"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<Wilson Loop Raw\>\"", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "CurRawWilsonData", "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CurDFTLen", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{
          RowBox[{"CurRawWilsonData", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", "1"}], ")"}], "*", 
      "2"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "CurDFTLen", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", "CurRawWilsonDataDFT", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CurRawWilsonDataDFT", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"Table", "[", "  ", 
        RowBox[{
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{"I", "*", "l", "*", "Pi"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "0", ",", 
              RowBox[{"CurDFTLen", "-", "1"}]}], "}"}]}], "]"}], "*", 
          RowBox[{"Fourier", "[", 
           RowBox[{
            RowBox[{"Join", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Reverse", "[", 
                RowBox[{"Map", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", 
                    RowBox[{"I", "*", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], "&"}], ",", 
                  RowBox[{
                   RowBox[{"CurRawWilsonData", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                   RowBox[{"[", "RunCnt", "]"}], "]"}]}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{";;", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}], ",", 
              RowBox[{
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "+", 
                   RowBox[{"I", "*", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "4", "]"}], "]"}]}]}], "&"}], ",", 
                 RowBox[{
                  RowBox[{"CurRawWilsonData", "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  RowBox[{"[", "RunCnt", "]"}], "]"}]}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{";;", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}]}], " ", "]"}], "*", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"r", "<=", "CurWindowUpToR"}], ",", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Sin", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x", "/", "CurDFTLen"}]}], "]"}], "^", "2"}], ",", 
                
                RowBox[{"{", 
                 RowBox[{"x", ",", "0", ",", 
                  RowBox[{"CurDFTLen", "-", "1"}]}], "}"}]}], " ", "]"}], ",",
               "1"}], "]"}]}], "      ", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"RunCnt", ",", "1", ",", "CurNconf"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\n", 
    RowBox[{"Frequencies", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"k", "\[LessEqual]", 
          RowBox[{"CurDFTLen", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", 
            RowBox[{"(", 
             RowBox[{"Curdt", "*", "CurReadEveryTimeStep"}], ")"}]}], ")"}], 
          "*", 
          RowBox[{"k", "/", 
           RowBox[{"(", 
            RowBox[{"CurDFTLen", "/", "2"}], ")"}]}]}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Pi", "/", 
            RowBox[{"(", 
             RowBox[{"Curdt", "*", "CurReadEveryTimeStep"}], ")"}]}], ")"}], 
          "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "CurDFTLen"}], "+", "k"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"CurDFTLen", "/", "2"}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", 
         RowBox[{"CurDFTLen", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "Frequencies", "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Compute", " ", "the", " ", "Jackknife", " ", "subaverages", " ", "mean",
       " ", "and", " ", "variance"}], "  ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "TmpMeanDFTRaw", ",", "TmpReStdDevDFTRaw", ",", "TmpImStdDevDFTRaw"}], 
     "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"CurWilsonLoopsJack", ",", "CurWilsonLoopsDFTJack"}], "]"}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CurWilsonLoopsJack", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurWilsonLoopsDFTJack", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"SetSharedVariable", "[", 
     RowBox[{"CurWilsonLoopsJack", ",", "CurWilsonLoopsDFTJack"}], "]"}], ";",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
    "ParallelDo", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", "    ", 
     RowBox[{
      RowBox[{
       RowBox[{"CurJackWilsonLoopRaw", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"JckBin", "\[Equal]", "1"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "CurRawWilsonData", "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", "+", 
               RowBox[{"(", 
                RowBox[{"CurNconf", "/", "NJack"}], ")"}]}], ";;"}], "]"}], 
            "]"}], "]"}], ",", "\[IndentingNewLine]", "       ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"JckBin", "\[Equal]", "NJack"}], ",", 
            RowBox[{"Transpose", "[", 
             RowBox[{
              RowBox[{"Transpose", "[", "CurRawWilsonData", "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"NJack", "-", "1"}], ")"}], "*", 
                 RowBox[{"(", 
                  RowBox[{"CurNconf", "/", "NJack"}], ")"}]}]}], "]"}], "]"}],
              "]"}], ",", "\[IndentingNewLine]", "    ", 
            RowBox[{"Join", "[", "  ", 
             RowBox[{
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"Transpose", "[", "CurRawWilsonData", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ";;", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"JckBin", "-", "1"}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"CurNconf", "/", "NJack"}], ")"}]}]}], "]"}], 
                "]"}], "]"}], ",", "\[IndentingNewLine]", "  ", 
              RowBox[{"Transpose", "[", 
               RowBox[{
                RowBox[{"Transpose", "[", "CurRawWilsonData", "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", "JckBin", ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"CurNconf", "/", "NJack"}], ")"}]}], "+", "1"}], 
                  ";;"}], "]"}], "]"}], "]"}]}], "  ", "]"}]}], " ", "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "\t", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Jackknife Bin :\>\"", ",", " ", "JckBin"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "    ", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"CurWilsonLoopsJack", ",", "\[IndentingNewLine]", "      ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], "+", 
                 RowBox[{"I", "*", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", 
                   RowBox[{"4", "+", "3"}], "]"}], "]"}], "+", 
                 RowBox[{"I", "*", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", 
                    RowBox[{"4", "+", "4"}], "]"}], "]"}]}]}]}], "}"}], "&"}],
              ",", "\[IndentingNewLine]", " ", 
             RowBox[{"Transpose", "[", 
              RowBox[{"Join", "[", 
               RowBox[{
                RowBox[{"Transpose", "[", " ", 
                 RowBox[{"Mean", "[", 
                  RowBox[{"CurJackWilsonLoopRaw", "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "]"}], " ", "]"}], ",", 
                RowBox[{"Transpose", "[", 
                 RowBox[{
                  RowBox[{"StandardDeviation", "[", 
                   RowBox[{"CurJackWilsonLoopRaw", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "]"}], "/", 
                  RowBox[{"Sqrt", "[", "CurJackNumSamp", "]"}]}], " ", 
                 "]"}]}], "]"}], "]"}]}], " ", "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
        " ", "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "CurWilsonLoopsJack", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "     ", 
       RowBox[{"CurJackWilsonLoopDFTRaw", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"JckBin", "\[Equal]", "1"}], ",", 
          RowBox[{"CurRawWilsonDataDFT", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"(", 
               RowBox[{"CurNconf", "/", "NJack"}], ")"}]}], ";;"}], "]"}], 
           "]"}], ",", "\[IndentingNewLine]", "    ", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"JckBin", "\[Equal]", "NJack"}], ",", 
            RowBox[{"CurRawWilsonDataDFT", "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"NJack", "-", "1"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"CurNconf", "/", "NJack"}], ")"}]}]}], "]"}], "]"}], 
            ",", "\[IndentingNewLine]", "  ", 
            RowBox[{"Join", "[", "  ", 
             RowBox[{
              RowBox[{"CurRawWilsonDataDFT", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"JckBin", "-", "1"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"CurNconf", "/", "NJack"}], ")"}]}]}], "]"}], 
               "]"}], ",", 
              RowBox[{"CurRawWilsonDataDFT", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", "JckBin", ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"CurNconf", "/", "NJack"}], ")"}]}], "+", "1"}], 
                 ";;"}], "]"}], "]"}]}], "  ", "]"}]}], " ", "]"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "    ", 
       RowBox[{"TmpMeanDFTRaw", "=", 
        RowBox[{"Mean", "[", "CurJackWilsonLoopDFTRaw", "]"}]}], ";", 
       "\[IndentingNewLine]", "    ", 
       RowBox[{"TmpReStdDevDFTRaw", "=", 
        RowBox[{"StandardDeviation", "[", 
         RowBox[{"Re", "[", "CurJackWilsonLoopDFTRaw", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "    ", 
       RowBox[{"TmpImStdDevDFTRaw", "=", 
        RowBox[{"StandardDeviation", "[", 
         RowBox[{"Im", "[", "CurJackWilsonLoopDFTRaw", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "     ", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"CurWilsonLoopsDFTJack", ",", "\[IndentingNewLine]", "    ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"MapThread", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#1", "+", 
                 RowBox[{"I", "*", "#1"}]}], ",", "#2", ",", 
                RowBox[{"#3", "+", 
                 RowBox[{"I", "*", "#4"}]}]}], "}"}], "&"}], ",", 
             RowBox[{"{", 
              RowBox[{"Frequencies", ",", 
               RowBox[{"TmpMeanDFTRaw", "[", 
                RowBox[{"[", "r", "]"}], "]"}], ",", 
               RowBox[{
                RowBox[{"TmpReStdDevDFTRaw", "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "/", 
                RowBox[{"Sqrt", "[", "CurJackNumSamp", "]"}]}], ",", " ", 
               RowBox[{
                RowBox[{"TmpImStdDevDFTRaw", "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "/", 
                RowBox[{"Sqrt", "[", "CurJackNumSamp", "]"}]}]}], "}"}]}], 
            "]"}], " ", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
        "  ", "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", "  ", 
       
       RowBox[{"Clear", "[", 
        RowBox[{
        "TmpMeanDFTRaw", ",", "TmpReStdDevDFTRaw", ",", "TmpImStdDevDFTRaw"}],
         "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "CurJackWilsonLoopDFTRaw", "]"}], ";"}], "*)"}],
       "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"JckBin", ",", "1", ",", "NJack"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"Compute", " ", "the", " ", "mean", " ", "and", " ", 
        RowBox[{"variance", "/", "errors"}], " ", "of", " ", "the", " ", 
        "primary", " ", "quantity", " ", "Wilson", " ", "loop"}], " ", "&"}], 
      " ", "output", " ", "to", " ", "HD"}], " ", "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CurWilsonLoops", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "+", 
             RowBox[{"I", "*", 
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", 
               RowBox[{"4", "+", "3"}], "]"}], "]"}], "+", 
             RowBox[{"I", "*", 
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{"4", "+", "4"}], "]"}], "]"}]}]}]}], "}"}], "&"}], 
         ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", " ", 
             RowBox[{"Mean", "[", 
              RowBox[{"CurRawWilsonData", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "]"}], " ", "]"}], ",", 
            RowBox[{"Transpose", "[", 
             RowBox[{
              RowBox[{"StandardDeviation", "[", 
               RowBox[{"CurRawWilsonData", "[", 
                RowBox[{"[", "r", "]"}], "]"}], "]"}], "/", 
              RowBox[{"Sqrt", "[", "CurNconf", "]"}]}], " ", "]"}]}], "]"}], 
          "]"}]}], " ", "]"}], " ", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Quiet", "[", 
     RowBox[{"DeleteFile", "[", 
      RowBox[{"ToString", "@", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<V``B``ColSourceWilsonCoord.dat\>\"", ",", "CurNx", ",", 
         "CurBetasChar"}], "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"WLCoordOutput", "=", 
     RowBox[{"OpenAppend", "[", 
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<V``B``ColSourceWilsonCoord.dat\>\"", ",", "CurNx", ",", 
          "CurBetasChar"}], "]"}]}], ",", 
       RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
       RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"r", "=", "1"}], ",", 
      RowBox[{"r", "<=", 
       RowBox[{"Length", "[", "CurWilsonLoops", "]"}]}], ",", 
      RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<", 
         RowBox[{"Length", "[", 
          RowBox[{"CurWilsonLoops", "[", 
           RowBox[{"[", "r", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Write", "[", 
          RowBox[{
          "WLCoordOutput", ",", " ", "r", ",", " ", "\"\< \>\"", ",", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{
             RowBox[{"CurWilsonLoops", "[", 
              RowBox[{"[", "r", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], " ", "]"}], ",", " ", 
           "\"\< \>\"", " ", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoops", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoops", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", " ", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoops", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoops", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], " ", "]"}]}], 
          "    ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "WLCoordOutput", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"Compute", " ", "the", " ", "mean", " ", "and", " ", 
        RowBox[{"variance", "/", "errors"}], " ", "of", " ", "the", " ", 
        "primary", " ", "quantity", " ", "Wilson", " ", "loop", " ", "in", 
        " ", "Fourier", " ", "space"}], " ", "&"}], " ", "output", " ", "to", 
      " ", "HD"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "    ", 
    RowBox[{"TmpMeanDFTRaw", "=", 
     RowBox[{"Mean", "[", "CurRawWilsonDataDFT", "]"}]}], ";", 
    "\[IndentingNewLine]", "    ", 
    RowBox[{"TmpReStdDevDFTRaw", "=", 
     RowBox[{"StandardDeviation", "[", 
      RowBox[{"Re", "[", "CurRawWilsonDataDFT", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", "    ", 
    RowBox[{"TmpImStdDevDFTRaw", "=", 
     RowBox[{"StandardDeviation", "[", 
      RowBox[{"Im", "[", "CurRawWilsonDataDFT", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"CurWilsonLoopsDFT", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"MapThread", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"#1", "+", 
             RowBox[{"I", "*", "#1"}]}], ",", "#2", ",", 
            RowBox[{"#3", "+", 
             RowBox[{"I", "*", "#4"}]}]}], "}"}], "&"}], ",", 
         RowBox[{"{", 
          RowBox[{"Frequencies", ",", 
           RowBox[{"TmpMeanDFTRaw", "[", 
            RowBox[{"[", "r", "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"TmpReStdDevDFTRaw", "[", 
             RowBox[{"[", "r", "]"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", "CurNconf", "]"}]}], ",", 
           RowBox[{
            RowBox[{"TmpImStdDevDFTRaw", "[", 
             RowBox[{"[", "r", "]"}], "]"}], "/", 
            RowBox[{"Sqrt", "[", "CurNconf", "]"}]}]}], "}"}]}], "]"}], " ", 
       ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{
     "TmpMeanDFTRaw", ",", "TmpReStdDevDFTRaw", ",", "TmpImStdDevDFTRaw"}], 
     "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Quiet", "[", 
     RowBox[{"DeleteFile", "[", 
      RowBox[{"ToString", "@", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<V``B``ColSourceWilsonDFT.dat\>\"", ",", "CurNx", ",", 
         "CurBetasChar"}], "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"WLDFTOutput", "=", 
     RowBox[{"OpenAppend", "[", 
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<V``B``ColSourceWilsonDFT.dat\>\"", ",", "CurNx", ",", 
          "CurBetasChar"}], "]"}]}], ",", 
       RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
       RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"r", "=", "1"}], ",", 
      RowBox[{"r", "<=", 
       RowBox[{"Length", "[", "CurWilsonLoopsDFT", "]"}]}], ",", 
      RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", 
         RowBox[{"Length", "[", 
          RowBox[{"CurWilsonLoopsDFT", "[", 
           RowBox[{"[", "r", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Write", "[", 
          RowBox[{"WLDFTOutput", ",", " ", "r", ",", " ", "\"\< \>\"", ",", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoopsDFT", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", " ", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoopsDFT", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Re", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoopsDFT", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", " ", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoopsDFT", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], " ", "]"}], ",", 
           " ", "\"\< \>\"", ",", " ", 
           RowBox[{"CForm", "[", " ", 
            RowBox[{"Im", "[", 
             RowBox[{
              RowBox[{"CurWilsonLoopsDFT", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], " ", "]"}]}], 
          "    ", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "WLDFTOutput", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Show", "[", 
      RowBox[{
       RowBox[{"ListPlot", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "/", "Curdt"}], ",", 
                RowBox[{"Around", "[", 
                 RowBox[{
                  RowBox[{"Re", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                  RowBox[{"Re", "[", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
              "&"}], ",", 
             RowBox[{
              RowBox[{"CurWilsonLoops", "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{";;", "All", ";;", "4"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "1", ",", "4"}], "}"}]}], "]"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"AxesLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<t/dt\>\"", ",", "\"\<Re[W]\>\""}], "}"}]}], ",", 
         RowBox[{"AxesStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"Gray", ",", " ", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
              RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], "}"}]}], ",", 
         
         RowBox[{"ImageSize", "\[Rule]", "800"}], ",", 
         RowBox[{"PlotLabel", "\[Rule]", 
          RowBox[{"Text", "[", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<Real-part of the Wilson Loop\>\"", ",", 
             RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}]}]}], "]"}],
        ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"Carry", " ", "out", " ", "the", " ", "Breit"}], "-", 
      RowBox[{
      "Wigner", " ", "fit", " ", "to", " ", "the", " ", "DFT", " ", "data", 
       " ", "as", " ", "well", " ", "as", " ", "simple", " ", "exponential", 
       " ", "fit", " ", "to", " ", "the", " ", "original", " ", "Wilson", " ",
        "loop"}]}], "   ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"ClearAll", "[", 
     RowBox[{"CurPeakFitJack", ",", "CurBWPeakFitJack"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"CurBWPeakFitJack", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"CurPeakFitJack", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"SetSharedVariable", "[", 
     RowBox[{"CurPeakFitJack", ",", "CurBWPeakFitJack"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"ParallelDo", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Starting Fits for Jackknife bin:\>\"", ",", "JckBin"}], 
        "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CurFitRangeLowByEye", "=", 
        RowBox[{
         RowBox[{"FitRanges", "[", 
          RowBox[{"[", "BetaCnt", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"CurFitRangeUpByEye", "=", 
        RowBox[{
         RowBox[{"FitRanges", "[", 
          RowBox[{"[", "BetaCnt", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"CurMaxPositionInt", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Position", "[", 
             RowBox[{
              RowBox[{"Re", "[", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurWilsonLoopsDFTJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"All", ",", "2"}], "]"}], "]"}], "  ", "]"}], ",", 
              RowBox[{"Max", "[", " ", 
               RowBox[{"Re", "[", " ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"CurWilsonLoopsDFTJack", "[", 
                   RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                  RowBox[{"[", "r", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"CurFitRangeLowByEye", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], ";;", 
                    RowBox[{"CurFitRangeUpByEye", "[", 
                    RowBox[{"[", "r", "]"}], "]"}]}], ",", "2"}], "]"}], 
                 "]"}], "  ", "]"}], " ", "]"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "CurMaxPositionInt", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CurFitRangeLow", "=", 
        RowBox[{"CurMaxPositionInt", "-", 
         RowBox[{"Table", "[", 
          RowBox[{"7", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"CurFitRangeUp", "=", 
        RowBox[{"CurMaxPositionInt", "+", 
         RowBox[{"Table", "[", 
          RowBox[{"7", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CurMaxPos", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Re", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"CurWilsonLoopsDFTJack", "[", 
              RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
             RowBox[{"[", "r", "]"}], "]"}], "[", 
            RowBox[{"[", "  ", 
             RowBox[{
              RowBox[{"CurMaxPositionInt", "[", 
               RowBox[{"[", "r", "]"}], "]"}], ",", "1"}], "]"}], "]"}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "CurMaxPos", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"CurMaxVal", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Max", "[", " ", 
            RowBox[{"Re", "[", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"CurWilsonLoopsDFTJack", "[", 
                RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
               RowBox[{"[", "r", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurFitRangeLow", "[", 
                  RowBox[{"[", "r", "]"}], "]"}], ";;", 
                 RowBox[{"CurFitRangeUp", "[", 
                  RowBox[{"[", "r", "]"}], "]"}]}], ",", "2"}], "]"}], "]"}], 
             "  ", "]"}], " ", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
        ";"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CurBWOnlyPeakFitBin", "=", 
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{"Quiet", "[", 
           RowBox[{"NonlinearModelFit", "[", " ", 
            RowBox[{
             RowBox[{"Re", "[", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"CurWilsonLoopsDFTJack", "[", 
                 RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                RowBox[{"[", "r", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"CurFitRangeLow", "[", 
                   RowBox[{"[", "r", "]"}], "]"}], ";;", 
                  RowBox[{"CurFitRangeUp", "[", 
                   RowBox[{"[", "r", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], "  ", "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"FitFunc0", "[", 
               RowBox[{"x", ",", "G", ",", "M", ",", "A", ",", "B"}], "]"}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"G", ",", "0.001"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"M", ",", 
                 RowBox[{"CurMaxPos", "[", 
                  RowBox[{"[", "r", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"A", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"B", ",", "0.0000001"}], "}"}]}], "}"}], ",", "x", 
             ",", 
             RowBox[{"Method", "\[Rule]", "LevenbergMarquardt"}], ",", 
             RowBox[{"MaxIterations", "\[Rule]", "5000"}], ",", 
             RowBox[{"Weights", "\[Rule]", 
              RowBox[{"1", "/", 
               RowBox[{
                RowBox[{"Re", "[", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurWilsonLoopsDFTJack", "[", 
                    RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"CurFitRangeLow", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], ";;", 
                    RowBox[{"CurFitRangeUp", "[", 
                    RowBox[{"[", "r", "]"}], "]"}]}], ",", "3"}], "]"}], 
                  "]"}], "  ", "]"}], "^", "2"}]}]}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"CurPeakFitBin", "=", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", " ", 
         RowBox[{
          RowBox[{"Quiet", "[", 
           RowBox[{"NonlinearModelFit", "[", " ", 
            RowBox[{
             RowBox[{"Re", "[", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"CurWilsonLoopsDFTJack", "[", 
                 RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                RowBox[{"[", "r", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"CurFitRangeLow", "[", 
                   RowBox[{"[", "r", "]"}], "]"}], ";;", 
                  RowBox[{"CurFitRangeUp", "[", 
                   RowBox[{"[", "r", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "]"}], "  ", "]"}],
              ",", 
             RowBox[{"{", 
              RowBox[{"FitFunc", "[", 
               RowBox[{
               "x", ",", "G", ",", "M", ",", "A", ",", "B", ",", "K", ",", 
                "L", ",", "F"}], "]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"G", ",", "0.01"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"M", ",", 
                 RowBox[{"CurMaxPos", "[", 
                  RowBox[{"[", "r", "]"}], "]"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"A", ",", "1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"B", ",", "0.0000001"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"K", ",", "0.0000001"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"L", ",", "0.0000001"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"F", ",", "0.000001"}], "}"}]}], "}"}], ",", "x", ",", 
             RowBox[{"Method", "\[Rule]", "LevenbergMarquardt"}], ",", 
             RowBox[{"MaxIterations", "\[Rule]", "5000"}], ",", 
             RowBox[{"Weights", "\[Rule]", 
              RowBox[{"1", "/", 
               RowBox[{
                RowBox[{"Re", "[", " ", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurWilsonLoopsDFTJack", "[", 
                    RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"CurFitRangeLow", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], ";;", 
                    RowBox[{"CurFitRangeUp", "[", 
                    RowBox[{"[", "r", "]"}], "]"}]}], ",", "3"}], "]"}], 
                  "]"}], "  ", "]"}], "^", "2"}]}]}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"CurPeakFitJack", ",", "CurPeakFitBin"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"CurBWPeakFitJack", ",", "CurBWOnlyPeakFitBin"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Show", "[", 
         RowBox[{
          RowBox[{"ListPlot", "[", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Re", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
                   RowBox[{"Around", "[", 
                    RowBox[{
                    RowBox[{"Re", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
                    RowBox[{"Re", "[", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "]"}]}], "}"}], 
                 "&"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"CurWilsonLoopsDFTJack", "[", 
                   RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                  RowBox[{"[", "r", "]"}], "]"}], "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", 
                   RowBox[{"{", 
                    RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "]"}], 
                 "]"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"r", ",", "1", ",", "4"}], "}"}]}], "]"}], 
            "\[IndentingNewLine]", ",", 
            RowBox[{"AxesLabel", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<t\>\"", ",", "\"\<Re[W]\>\""}], "}"}]}], ",", 
            RowBox[{"AxesStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"Gray", ",", " ", 
               RowBox[{"AbsoluteThickness", "[", "3", "]"}], ",", 
               RowBox[{"FontSize", "\[Rule]", "20"}]}], "}"}]}], ",", 
            RowBox[{"PlotLabel", "\[Rule]", 
             RowBox[{"Text", "[", 
              RowBox[{"Style", "[", 
               RowBox[{"\"\<Real-part of the DFT of the Wilson Loop\>\"", ",", 
                RowBox[{"FontSize", "\[Rule]", "10"}]}], "]"}], "]"}]}]}], 
           "  ", "]"}], ",", 
          RowBox[{"Plot", "[", 
           RowBox[{
            RowBox[{"Evaluate", "@", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"FitFunc", "[", 
                 RowBox[{
                 "x", ",", "G", ",", "M", ",", "A", ",", "B", ",", "K", ",", 
                  "L", ",", "F"}], "]"}], "/.", 
                RowBox[{
                 RowBox[{"CurPeakFitBin", "[", 
                  RowBox[{"[", "r", "]"}], "]"}], "[", 
                 "\"\<BestFitParameters\>\"", "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"r", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "0.3"}], "}"}], ",", 
            RowBox[{"PlotStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"AbsoluteThickness", "[", "3", "]"}], "}"}]}], ",", 
            RowBox[{"PlotRange", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", " ", 
                RowBox[{"0", ",", "0.3"}], "  ", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"CurMaxVal", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "}"}]}]}], "]"}],
           ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", " ", 
              RowBox[{"0", ",", "0.3"}], "   ", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"0", ",", "4"}], "}"}]}], "}"}]}], ",", 
          RowBox[{"ImageSize", "\[Rule]", "400"}]}], "]"}], "]"}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"JckBin", ",", "1", ",", "NJack"}], "}"}]}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Achtung", " ", "1"}], "\[Rule]", "NJack"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Output", " ", "the", " ", "results", " ", "from", " ", "the", " ", 
      "fits", " ", "for", " ", "later", " ", "plotting", " ", "to", " ", 
      "HD"}], " ", "*)"}], "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
    
    RowBox[{"Quiet", "[", 
     RowBox[{"DeleteFile", "[", 
      RowBox[{"ToString", "@", 
       RowBox[{"StringForm", "[", 
        RowBox[{
        "\"\<V``B``ColSourceWilsonDFTFitParms.dat\>\"", ",", "CurNx", ",", 
         "CurBetasChar"}], "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"WLDFTOutput", "=", 
     RowBox[{"OpenAppend", "[", 
      RowBox[{
       RowBox[{"ToString", "@", 
        RowBox[{"StringForm", "[", 
         RowBox[{
         "\"\<V``B``ColSourceWilsonDFTFitParms.dat\>\"", ",", "CurNx", ",", 
          "CurBetasChar"}], "]"}]}], ",", 
       RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
       RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"JckBin", "=", "1"}], ",", 
      RowBox[{"JckBin", "<=", "NJack"}], ",", 
      RowBox[{"JckBin", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"r", "=", "1"}], ",", 
         RowBox[{"r", "<=", 
          RowBox[{"Length", "[", "CurWilsonLoopsDFT", "]"}]}], ",", 
         RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Write", "[", 
           RowBox[{
           "WLDFTOutput", ",", "JckBin", ",", " ", "\"\< \>\"", ",", " ", "r",
             ",", " ", "\"\< \>\"", " ", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"M", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\"", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"G", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\"", " ", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"A", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\"", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"B", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\"", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"K", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\"", ",", " ", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"L", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\"", ",", 
            RowBox[{"CForm", "[", " ", 
             RowBox[{"(", 
              RowBox[{"F", "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"CurPeakFitJack", "[", 
                  RowBox[{"[", "JckBin", "]"}], "]"}], "[", 
                 RowBox[{"[", "r", "]"}], "]"}], "[", 
                "\"\<BestFitParameters\>\"", "]"}]}], ")"}], " ", "]"}], ",", 
            " ", "\"\< \>\""}], "    ", "]"}], ";"}]}], "\[IndentingNewLine]",
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "WLDFTOutput", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "If", " ", "we", " ", "find", " ", "differences", " ", "between", " ", 
      "the", " ", "fit", " ", "values", " ", "of", " ", "the", " ", "direct", 
      " ", "exponential", " ", "fit", " ", "and", " ", "the", " ", "BW", " ", 
      "it", " ", "may", " ", "be", " ", "related", " ", "to", " ", "ringing", 
      " ", "\[IndentingNewLine]", "   ", "artifacts", " ", "introduced", " ", 
      "by", " ", "the", " ", "not", " ", "perfect", " ", "decay", " ", "of", 
      " ", "the", " ", "Wilson", " ", "loop", " ", "over", " ", 
      RowBox[{"time", "."}]}], "  ", "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CurNaiveExpFit", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", "\"\<BestFitParameters\>\"", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"CurPeakFitBin", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", "\"\<BestFitParameters\>\"", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"CurBWOnlyPeakFitBin", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", "\"\<BestFitParameters\>\"", 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"CurNaiveExpFit", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", "\"\<BestFitParameters\>\"", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"CurPeakFitBin", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", "\"\<BestFitParameters\>\"", 
         "]"}], ",", 
        RowBox[{
         RowBox[{"CurBWOnlyPeakFitBin", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "[", "\"\<BestFitParameters\>\"", 
         "]"}]}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Now", " ", "collect", " ", "the", " ", "extracted", " ", "values", " ", 
      "and", " ", "compose", " ", "the", " ", "result", " ", "for", " ", 
      "the", " ", "potential"}], "*)"}], " ", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"ReV", ",", 
      RowBox[{"{", " ", 
       RowBox[{"CurBeta", ",", " ", 
        RowBox[{"Table", "[", "  ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cura", "*", "r"}], ",", " ", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], "]"}], 
            " ", ",", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"NJack", "-", "1"}], ")"}], "/", "NJack"}], ")"}], 
              "*", 
              RowBox[{"Variance", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"CurPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                    "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<ParameterErrors\>\"", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
             "]"}]}], "   ", "}"}], "       ", ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"ImV", ",", 
      RowBox[{"{", " ", 
       RowBox[{"CurBeta", ",", " ", 
        RowBox[{"Table", "[", "  ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cura", "*", "r"}], ",", " ", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Abs", "[", "G", "]"}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], "]"}], 
            " ", ",", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"NJack", "-", "1"}], ")"}], "/", "NJack"}], ")"}], 
              "*", 
              RowBox[{"Variance", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "G", "]"}], "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"CurPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                    "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<ParameterErrors\>\"", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
             "]"}]}], "   ", "}"}], "       ", ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"ReVBW", ",", 
      RowBox[{"{", " ", 
       RowBox[{"CurBeta", ",", " ", 
        RowBox[{"Table", "[", "  ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cura", "*", "r"}], ",", " ", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"M", "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurBWPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], "]"}], 
            " ", ",", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"NJack", "-", "1"}], ")"}], "/", "NJack"}], ")"}], 
              "*", 
              RowBox[{"Variance", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"M", "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"CurBWPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                    "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
               "]"}]}], "]"}], ",", " ", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurBWPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<ParameterErrors\>\"", "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
             "]"}]}], " ", "   ", "}"}], "       ", ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
       "}"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"ImVBW", ",", 
      RowBox[{"{", " ", 
       RowBox[{"CurBeta", ",", " ", 
        RowBox[{"Table", "[", "  ", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Cura", "*", "r"}], ",", " ", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Abs", "[", "G", "]"}], "/.", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurBWPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], "]"}], 
            " ", ",", " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"NJack", "-", "1"}], ")"}], "/", "NJack"}], ")"}], 
              "*", 
              RowBox[{"Variance", "[", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Abs", "[", "G", "]"}], "/.", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"CurBWPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "[", 
                    "\"\<BestFitParameters\>\"", "]"}]}], ")"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
               "]"}]}], "]"}], ",", 
            RowBox[{"Mean", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"CurBWPeakFitJack", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                   RowBox[{"[", "r", "]"}], "]"}], "[", 
                  "\"\<ParameterErrors\>\"", "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ")"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", "NJack"}], "}"}]}], "]"}], 
             "]"}]}], "   ", "}"}], "       ", ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "1", ",", "CurWlExtent"}], "}"}]}], "]"}]}], 
       "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.814091907042223*^9, 3.814091971173231*^9}, 
   3.814092001786971*^9, {3.814095177163294*^9, 3.814095353804139*^9}, {
   3.814095409752639*^9, 3.814095448442094*^9}, {3.814097630906287*^9, 
   3.814097706090363*^9}, {3.814097874555398*^9, 3.8140979231390047`*^9}, {
   3.814098074576827*^9, 3.8140980980957193`*^9}, {3.8140981553290987`*^9, 
   3.81409817718981*^9}, {3.81409823767768*^9, 3.8140985162172203`*^9}, {
   3.814098558379277*^9, 3.814098558751235*^9}, {3.814098632440311*^9, 
   3.814098674977458*^9}, {3.8140987277217484`*^9, 3.814098898482801*^9}, {
   3.814099129250637*^9, 3.814099207435226*^9}, {3.8140992726173563`*^9, 
   3.814099290394887*^9}, {3.814099392379161*^9, 3.814099411865769*^9}, {
   3.814099865161463*^9, 3.8140998653473597`*^9}, {3.8141000251488523`*^9, 
   3.814100051748695*^9}, {3.814100208503992*^9, 3.814100222231551*^9}, {
   3.8141003795312347`*^9, 3.814100391264978*^9}, {3.814100649394759*^9, 
   3.814100717968498*^9}, {3.8141008032439013`*^9, 3.8141009000717373`*^9}, {
   3.814100971368643*^9, 3.814100971579966*^9}, 3.8141010220502157`*^9, {
   3.814101212434976*^9, 3.81410122775741*^9}, {3.814101323118288*^9, 
   3.814101327476838*^9}, {3.814102451094097*^9, 3.8141024734249372`*^9}, {
   3.814102522088237*^9, 3.814102523751471*^9}, {3.814102565793976*^9, 
   3.814102568978705*^9}, 3.814102737198925*^9, {3.814102849589089*^9, 
   3.814102891848815*^9}, {3.814102953532093*^9, 3.814102978816222*^9}, {
   3.814103116826108*^9, 3.814103121254128*^9}, {3.814103195288856*^9, 
   3.814103255891738*^9}, {3.8141033577182417`*^9, 3.81410355073885*^9}, {
   3.814103602447537*^9, 3.814103695388673*^9}, {3.8141037710771227`*^9, 
   3.814103797429537*^9}, {3.814103836145005*^9, 3.814104006527376*^9}, {
   3.8141040502587833`*^9, 3.814104125940316*^9}, {3.814104213543456*^9, 
   3.814104283412739*^9}, {3.814104407825296*^9, 3.814104513922876*^9}, {
   3.8141045617249727`*^9, 3.814104671789887*^9}, {3.8141047242422743`*^9, 
   3.814104859580154*^9}, {3.8141049374896297`*^9, 3.81410494970682*^9}, {
   3.814105049026849*^9, 3.8141051248912573`*^9}, {3.8141051889842777`*^9, 
   3.814105191082672*^9}, {3.814105237363159*^9, 3.814105410058085*^9}, {
   3.814105452262381*^9, 3.814105471673525*^9}, {3.814105503774356*^9, 
   3.814105514783574*^9}, {3.814105852345972*^9, 3.814105894679833*^9}, {
   3.814105971280987*^9, 3.814105999160213*^9}, {3.814106032626214*^9, 
   3.8141060642060347`*^9}, {3.814106312302526*^9, 3.8141065916444263`*^9}, {
   3.814106631096621*^9, 3.814106663371249*^9}, {3.814106843492339*^9, 
   3.814106846337055*^9}, {3.814106923566811*^9, 3.8141069793704*^9}, {
   3.81410703332968*^9, 3.81410707756147*^9}, {3.814107112369625*^9, 
   3.814107112557878*^9}, {3.814107167560779*^9, 3.814107373303903*^9}, {
   3.814107881937543*^9, 3.814107895010236*^9}, {3.814107934200966*^9, 
   3.814108021769582*^9}, {3.814108079659894*^9, 3.814108133170841*^9}, {
   3.814108227262154*^9, 3.814108230387351*^9}, {3.814962099684306*^9, 
   3.814962252136105*^9}, {3.814962311785528*^9, 3.814962335849379*^9}, {
   3.8149623667267313`*^9, 3.8149623712504807`*^9}, {3.814962415160555*^9, 
   3.8149624268092537`*^9}, {3.814962463191553*^9, 3.814962526131341*^9}, {
   3.81496258254263*^9, 3.814962597008102*^9}, {3.814962638565227*^9, 
   3.814962711232375*^9}, {3.8149627653026667`*^9, 3.81496279146729*^9}, {
   3.814962852071892*^9, 3.81496285524815*^9}, {3.814962891477461*^9, 
   3.814963002339761*^9}, {3.814963106138818*^9, 3.8149631311646967`*^9}, {
   3.814963166613229*^9, 3.814963170021543*^9}, {3.814963439564104*^9, 
   3.814963439895561*^9}, {3.8149642537598658`*^9, 3.814964267782453*^9}, {
   3.814964329022052*^9, 3.814964334684121*^9}, {3.814964370777088*^9, 
   3.8149643726696568`*^9}, 3.814964748230198*^9, 3.814964907235387*^9, 
   3.8149672796072693`*^9, {3.8149674621492567`*^9, 3.814967508158598*^9}, {
   3.81496757926439*^9, 3.814967619691132*^9}, 3.814967686827964*^9, {
   3.81496772410235*^9, 3.814967730367073*^9}, {3.814967782716614*^9, 
   3.814967962734702*^9}, {3.814968060255946*^9, 3.8149680785800056`*^9}, {
   3.8149681348114033`*^9, 3.814968213049192*^9}, {3.81496826509752*^9, 
   3.8149682653863363`*^9}, {3.814968329695593*^9, 3.814968332036644*^9}, {
   3.814968382624156*^9, 3.814968430976712*^9}, {3.814968473657136*^9, 
   3.8149685211791677`*^9}, {3.814968558560009*^9, 3.8149688658478327`*^9}, {
   3.814968914847485*^9, 3.814968919512001*^9}, {3.814968954789583*^9, 
   3.814968964773958*^9}, {3.81496917317179*^9, 3.8149692203935432`*^9}, {
   3.814969325920187*^9, 3.814969346646015*^9}, {3.814969381771709*^9, 
   3.814969385499303*^9}, {3.814969426757338*^9, 3.814969428827895*^9}, {
   3.8149694850378637`*^9, 3.8149694876027*^9}, {3.814969744796194*^9, 
   3.814969923856578*^9}, {3.814970193529744*^9, 3.8149702727670927`*^9}, {
   3.8149703353994617`*^9, 3.814970360573153*^9}, {3.814970471369638*^9, 
   3.81497052026031*^9}, {3.814970590643737*^9, 3.8149707009458513`*^9}, {
   3.814970758594936*^9, 3.8149707890590143`*^9}, {3.814970824323687*^9, 
   3.814970837366259*^9}, {3.814971008275741*^9, 3.814971051343254*^9}, {
   3.814971347666192*^9, 3.8149715124027767`*^9}, {3.814972016834128*^9, 
   3.814972095691028*^9}, {3.814972153047656*^9, 3.8149721685878696`*^9}, {
   3.814972225077355*^9, 3.814972240121047*^9}, {3.8149722997676*^9, 
   3.8149723021176023`*^9}, {3.8149723485274143`*^9, 3.814972363558721*^9}, {
   3.81497245205464*^9, 3.814972472888647*^9}, {3.814977597694532*^9, 
   3.814977623426663*^9}, {3.81498624807797*^9, 3.8149862989147987`*^9}, {
   3.814986373297517*^9, 3.814986443159175*^9}, {3.814988586767661*^9, 
   3.814988597183238*^9}, {3.815029390759179*^9, 3.8150293930579023`*^9}, {
   3.815029714538075*^9, 3.815029732027421*^9}, {3.815030125617087*^9, 
   3.815030235038329*^9}, {3.8150310717469177`*^9, 3.815031095658334*^9}, {
   3.815031267945075*^9, 3.815031268418363*^9}, {3.8150315752688093`*^9, 
   3.815031622089614*^9}, {3.815031995567854*^9, 3.815032003423655*^9}, {
   3.8150320344669647`*^9, 3.8150320483240747`*^9}, {3.81503209872324*^9, 
   3.8150321030089912`*^9}, {3.815032185198414*^9, 3.8150322049266577`*^9}, {
   3.81503228182717*^9, 3.8150323061428757`*^9}, 3.815032377104616*^9, {
   3.815032423363862*^9, 3.815032424496765*^9}, 3.8150473876982718`*^9, {
   3.815140749555212*^9, 3.815140778781355*^9}, {3.815140937644912*^9, 
   3.815140940198841*^9}, {3.815154491490468*^9, 3.815154499180241*^9}, {
   3.8151549837734632`*^9, 3.815155002629767*^9}, {3.815218091848423*^9, 
   3.81521810555059*^9}, {3.8152182749956293`*^9, 3.8152183221081448`*^9}, {
   3.815218379571307*^9, 3.815218414001718*^9}, {3.815218945857334*^9, 
   3.81521894651407*^9}, {3.8152191080038023`*^9, 3.815219130003937*^9}, {
   3.8152192563981256`*^9, 3.8152192745644083`*^9}, {3.815219357383874*^9, 
   3.815219436275311*^9}, {3.8152194727386847`*^9, 3.8152195292788687`*^9}, {
   3.815219562688423*^9, 3.815219622001665*^9}, {3.815219945388401*^9, 
   3.815220058282648*^9}, {3.815221887727173*^9, 3.8152221171753883`*^9}, {
   3.815222167241124*^9, 3.815222168137678*^9}, {3.815222242398486*^9, 
   3.815222243050243*^9}, {3.815222327593554*^9, 3.815222428823544*^9}, {
   3.815222464028055*^9, 3.815222601122471*^9}, {3.815222835812544*^9, 
   3.815222839077235*^9}, {3.815223052555049*^9, 3.815223056746463*^9}, {
   3.815223095179113*^9, 3.8152230997671432`*^9}, {3.815223138746792*^9, 
   3.815223195428342*^9}, {3.81522325791549*^9, 3.815223505053855*^9}, {
   3.815224521733226*^9, 3.815224601737001*^9}, 3.815225300010408*^9, {
   3.815229597320918*^9, 3.815229673025692*^9}, {3.81522983826471*^9, 
   3.815229906258535*^9}, {3.8152312291906433`*^9, 3.815231229362494*^9}, {
   3.815231352028246*^9, 3.815231365757268*^9}, {3.815231432149987*^9, 
   3.815231469838344*^9}, {3.815231517085911*^9, 3.815231528077394*^9}, {
   3.8152316355378637`*^9, 3.815231704902892*^9}, {3.8152318093304567`*^9, 
   3.815231812765131*^9}, {3.815232579723234*^9, 3.815232585306583*^9}, {
   3.815232895131139*^9, 3.815232906365746*^9}, {3.815233028120267*^9, 
   3.815233059412627*^9}, {3.815233921508226*^9, 3.815233928286543*^9}, {
   3.815234084667521*^9, 3.8152340851334457`*^9}, {3.815234158437686*^9, 
   3.8152341652934923`*^9}, {3.815234206387999*^9, 3.815234219025176*^9}, 
   3.815396519327746*^9, 3.815450242031011*^9, {3.81545264391814*^9, 
   3.815452647588251*^9}, {3.8154528128608217`*^9, 3.815452814144905*^9}, {
   3.815456190038373*^9, 3.8154562256936913`*^9}, 3.816954600971841*^9, {
   3.817006560443714*^9, 3.817006607304997*^9}, {3.817006836221809*^9, 
   3.817006912187848*^9}, {3.817006967254746*^9, 3.817006968313079*^9}, {
   3.817266236129643*^9, 
   3.81726626174056*^9}},ExpressionUUID->"d115bcf0-d06c-4334-a3f7-\
e11fb5f989b9"],

Cell[BoxData[
 RowBox[{"\"\<Plot the extracted potential values and outpout to HD.\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.8150346752794447`*^9}, {3.815047410486743*^9, 3.815047417667453*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[88]:=",ExpressionUUID->"9ba8d099-26eb-4281-9495-13a9e03b2fe6"],

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"Around", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "^", "2"}], "+", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "^", "2"}]}], "]"}]}], " ", 
           "]"}], "*", "20"}]}], "}"}], "&"}], ",", 
      RowBox[{
       RowBox[{"ImV", "[", 
        RowBox[{"[", "b", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8150474260743017`*^9, 3.815047427199828*^9}, {
   3.815634864600699*^9, 3.815634864697255*^9}, 3.816966575578802*^9, {
   3.8169669106928368`*^9, 3.816966916025609*^9}, {3.817007448551914*^9, 
   3.817007493670711*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"227b0044-ad3e-47e2-9068-345995b535f8"],

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"Around", "[", 
          RowBox[{
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}], ",", "  ", 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "^", "2"}], "+", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "^", "2"}]}], "]"}]}], " ", 
          "]"}]}], " ", "}"}], "&"}], ",", 
      RowBox[{
       RowBox[{"ReV", "[", 
        RowBox[{"[", "b", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", "1", ",", "1"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.815229681842992*^9, 3.815229682419964*^9}, 
   3.8162800359446898`*^9, 3.816966617204088*^9, {3.817010127465744*^9, 
   3.817010135371499*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"ec87a798-3d37-4726-87ac-3233f56c4a58"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ImVColSourceMathematica.dat\>\"", ",", 
   RowBox[{"Compress", "[", "ImV", "]"}], ",", "\"\<String\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8150474531807833`*^9, 3.815047456548645*^9}, {
  3.815229687315939*^9, 3.815229711980834*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1e02e809-7fa2-45fa-80d3-ca15e5cad6b9"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ImVBWColSourceMathematica.dat\>\"", ",", 
   RowBox[{"Compress", "[", "ImVBW", "]"}], ",", "\"\<String\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.815029691783325*^9, 3.815029693527227*^9}, {
  3.815229709345642*^9, 3.815229709993515*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"3dadb25b-4c0b-4766-ae11-45eacf3d16ed"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ReVColSourceMathematica.dat\>\"", ",", 
   RowBox[{"Compress", "[", "ReV", "]"}], ",", "\"\<String\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8150474531807833`*^9, 3.815047456548645*^9}, {
  3.815229687315939*^9, 3.815229722726493*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6f263504-b961-48ce-bc2e-457f9bbc94e0"],

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<ReVBWColSourceMathematica.dat\>\"", ",", 
   RowBox[{"Compress", "[", "ReVBW", "]"}], ",", "\"\<String\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.815029691783325*^9, 3.815029693527227*^9}, {
  3.815229709345642*^9, 3.8152297210523367`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"b01e7b21-c472-478c-b849-e55a4dc37243"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OverallNx", "=", "32"}], ";"}]], "Input",
 CellChangeTimes->{{3.8153947742930527`*^9, 3.815394777173719*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"23f948ff-d19a-4ca8-a2ff-0b06c24bb3c8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Quiet", "[", 
   RowBox[{"DeleteFile", "[", 
    RowBox[{"ToString", "@", 
     RowBox[{"StringForm", "[", 
      RowBox[{"\"\<V``ColSourcePot.dat\>\"", ",", "OverallNx"}], "]"}]}], 
    "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PotOutput", "=", 
    RowBox[{"OpenAppend", "[", 
     RowBox[{
      RowBox[{"ToString", "@", 
       RowBox[{"StringForm", "[", 
        RowBox[{"\"\<V``ColSourcePot.dat\>\"", ",", "OverallNx"}], "]"}]}], 
      ",", 
      RowBox[{"FormatType", "\[Rule]", "StandardForm"}], ",", 
      RowBox[{"PageWidth", "\[Rule]", "Infinity"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"b", "=", "1"}], ",", 
    RowBox[{"b", "\[LessEqual]", "1"}], ",", 
    RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"r", "=", "1"}], ",", 
      RowBox[{"r", "<=", 
       RowBox[{"Length", "[", 
        RowBox[{
         RowBox[{"ImV", "[", 
          RowBox[{"[", "b", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ",", 
      RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{"Write", "[", 
        RowBox[{"PotOutput", ",", " ", "3", ",", "\"\< \>\"", ",", " ", 
         RowBox[{"Betas", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", " ", "\"\< \>\"", ",", " ", 
         "r", ",", " ", "\"\< \>\"", ",", " ", 
         RowBox[{"CForm", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ReV", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"r", ",", "2"}], "]"}], "]"}], " ", "]"}], ",", " ", 
         "\"\< \>\"", " ", ",", " ", 
         RowBox[{"CForm", "[", "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"ImV", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"r", ",", "3"}], "]"}], "]"}], " ", "]"}], ",", " ", 
         "\"\< \>\"", " ", ",", " ", 
         RowBox[{"CForm", "[", "  ", 
          RowBox[{
           RowBox[{
            RowBox[{"ImV", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"r", ",", "4"}], "]"}], "]"}], " ", "]"}], ",", " ", 
         "\"\< \>\"", ",", " ", 
         RowBox[{"CForm", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ImV", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"r", ",", "2"}], "]"}], "]"}], " ", "]"}], ",", " ", 
         "\"\< \>\"", ",", " ", 
         RowBox[{"CForm", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ImV", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"r", ",", "3"}], "]"}], "]"}], " ", "]"}], ",", " ", 
         "\"\< \>\"", ",", " ", 
         RowBox[{"CForm", "[", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"ImV", "[", 
             RowBox[{"[", "b", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"r", ",", "4"}], "]"}], "]"}], " ", "]"}]}], "    ", 
        "]"}], ";"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}],
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "PotOutput", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.817012067301304*^9, 3.817012081706215*^9}, 
   3.8170123986910057`*^9, {3.817012491815772*^9, 3.817012502481984*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"c3c14b67-7479-4ea7-acc9-cfb65faf5eab"],

Cell[BoxData[
 RowBox[{"\"\<Debye mass\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}, {3.8150346420037003`*^9, 
   3.8150346752794447`*^9}, {3.815047410486743*^9, 3.815047417667453*^9}, {
   3.8163281252819147`*^9, 3.816328126386138*^9}},
 FontSize->16,
 Background->GrayLevel[
  0.85],ExpressionUUID->"81a9a771-49e0-46b3-9a41-70de736caaf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaLat", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "/", "24"}], "]"}], "^", "2"}], "*", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "/", "24"}], "]"}], "^", "2"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "-", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", "*", 
       RowBox[{"Pi", "^", "2"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.811050394049614*^9, 3.811050404342819*^9}, {
  3.811740779139333*^9, 3.8117407815445623`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"c034b1b9-a869-45f6-a673-93e2b0c013b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nc", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.816328210828473*^9, 3.816328211872773*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"175f6994-ff4c-4ab5-a32c-82cfe060663b"],

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"SigmaLat", "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}], "*", "2", "*", 
    RowBox[{"Nc", "/", "12"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816328200037499*^9, 3.816328234378092*^9}, {
  3.8163282762744713`*^9, 3.8163282781040497`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"2587716e-187d-4bd9-b876-f372cedffacf"],

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"SigmaLat", "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}], "*", "2", "*", 
    RowBox[{"Nc", "/", "16"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816328266744567*^9, 3.816328282140937*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"42199e85-2065-422a-80f1-2ef844188ae5"],

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"SigmaLat", "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}], "*", "2", "*", 
    RowBox[{"Nc", "/", "20"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.816328270490885*^9, 3.81632828638526*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"cf0af98b-a063-43b8-8f18-92d34edd24d3"]
},
WindowSize->{1175, 863},
WindowMargins->{{69, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 519, 9, 83, "Input",ExpressionUUID->"af7aa083-1c40-4870-8527-6e3b2bd45a27"],
Cell[1080, 31, 182, 3, 30, "Input",ExpressionUUID->"ecbcc948-4078-4dae-9f0a-eac903bf2169"],
Cell[1265, 36, 699, 20, 50, "Input",ExpressionUUID->"faa24c25-8edb-461b-8e8d-879ee8a08472"],
Cell[1967, 58, 1082, 32, 50, "Input",ExpressionUUID->"016b8270-ed65-4f2c-ac67-5338a13c61ac"],
Cell[3052, 92, 802, 13, 48, "Input",ExpressionUUID->"2bd5dd3e-4d00-4e05-9cc9-57513fdd16cb"],
Cell[3857, 107, 411, 7, 30, "Input",ExpressionUUID->"f68aeed2-d059-40b1-a406-3ccef3514105"],
Cell[4271, 116, 705, 17, 52, "Input",ExpressionUUID->"c606605c-b197-4326-a949-e91f3f1f88b2"],
Cell[4979, 135, 508, 13, 52, "Input",ExpressionUUID->"94be1694-41dd-4820-90d2-78cdb303ef3f"],
Cell[5490, 150, 578, 10, 30, "Input",ExpressionUUID->"8e151895-ace7-4c72-b305-d27e5b749143"],
Cell[6071, 162, 420, 9, 30, "Input",ExpressionUUID->"b17653e1-5df1-4c8e-bbde-6635582fc965"],
Cell[6494, 173, 473, 9, 30, "Input",ExpressionUUID->"9e76e48a-a3e1-4172-b2d0-1fa2a12b4310"],
Cell[6970, 184, 479, 9, 30, "Input",ExpressionUUID->"cd41bf26-ff83-46a1-9cb3-1f83d0bd2b09"],
Cell[7452, 195, 318, 5, 30, "Input",ExpressionUUID->"a03c2fee-3840-45f7-9cad-138d570e1b69"],
Cell[7773, 202, 460, 9, 30, "Input",ExpressionUUID->"6b4b596d-2475-44c6-9ad9-9f180430565d"],
Cell[8236, 213, 420, 9, 30, "Input",ExpressionUUID->"1bce9bf7-bce0-49b0-ac3a-80ce1b250a92"],
Cell[8659, 224, 436, 9, 30, "Input",ExpressionUUID->"410b1cd4-ae9c-4bbc-81e0-7631b4f4dcaf"],
Cell[9098, 235, 699, 12, 30, "Input",ExpressionUUID->"4efbfe36-645c-4eea-8826-69e46843127a"],
Cell[9800, 249, 593, 9, 30, "Input",ExpressionUUID->"aa1abdfc-6b12-4ad9-a7c8-9d0719461b19"],
Cell[10396, 260, 949, 14, 50, "Input",ExpressionUUID->"3c279fb4-42f4-4eca-b9bf-ad722b606e07"],
Cell[11348, 276, 5698, 120, 682, "Input",ExpressionUUID->"650ff58c-5d58-42e5-ab1f-505cf6e6c6c1"],
Cell[17049, 398, 1027, 16, 50, "Input",ExpressionUUID->"5d87a1a7-dc06-4169-8f88-80baf385e36a"],
Cell[18079, 416, 405, 8, 30, "Input",ExpressionUUID->"fe50bea2-c1a2-46b6-8870-8850105853df"],
Cell[18487, 426, 23401, 542, 1900, "Input",ExpressionUUID->"1654a571-14bc-4dba-92ca-73e266bbc6d8"],
Cell[41891, 970, 950, 15, 50, "Input",ExpressionUUID->"cfd79389-96ab-4e7b-80bc-0958431a6a11"],
Cell[42844, 987, 334, 7, 30, "Input",ExpressionUUID->"a84d2858-e089-4c72-89e4-47cc7f32e9bf"],
Cell[43181, 996, 431, 9, 30, "Input",ExpressionUUID->"89c3d38a-168a-4f16-9f6d-d0adf8bc51f9"],
Cell[43615, 1007, 336, 6, 30, "Input",ExpressionUUID->"530729ba-70f3-4544-a490-fcfa6ba285d0"],
Cell[43954, 1015, 2255, 48, 115, "Input",ExpressionUUID->"0f74416f-9c0c-4041-8e25-cc3e04698ae8"],
Cell[46212, 1065, 959, 15, 50, "Input",ExpressionUUID->"1a19d935-e383-4b81-8bc2-a47887dfc724"],
Cell[47174, 1082, 26921, 604, 2236, "Input",ExpressionUUID->"356c6b5a-735f-44f1-88c1-0658739688c6"],
Cell[74098, 1688, 885, 14, 50, "Input",ExpressionUUID->"560bbfd8-e7b3-4a6e-8c1c-e1391b659519"],
Cell[74986, 1704, 74626, 1685, 5701, "Input",ExpressionUUID->"d115bcf0-d06c-4334-a3f7-e11fb5f989b9"],
Cell[149615, 3391, 966, 15, 50, "Input",ExpressionUUID->"9ba8d099-26eb-4281-9495-13a9e03b2fe6"],
Cell[150584, 3408, 1320, 35, 30, "Input",ExpressionUUID->"227b0044-ad3e-47e2-9068-345995b535f8"],
Cell[151907, 3445, 1211, 33, 30, "Input",ExpressionUUID->"ec87a798-3d37-4726-87ac-3233f56c4a58"],
Cell[153121, 3480, 376, 7, 30, "Input",ExpressionUUID->"1e02e809-7fa2-45fa-80d3-ca15e5cad6b9"],
Cell[153500, 3489, 378, 7, 30, "Input",ExpressionUUID->"3dadb25b-4c0b-4766-ae11-45eacf3d16ed"],
Cell[153881, 3498, 376, 7, 30, "Input",ExpressionUUID->"6f263504-b961-48ce-bc2e-457f9bbc94e0"],
Cell[154260, 3507, 380, 7, 30, "Input",ExpressionUUID->"b01e7b21-c472-478c-b849-e55a4dc37243"],
Cell[154643, 3516, 227, 5, 30, "Input",ExpressionUUID->"23f948ff-d19a-4ca8-a2ff-0b06c24bb3c8"],
Cell[154873, 3523, 3999, 103, 283, "Input",ExpressionUUID->"c3c14b67-7479-4ea7-acc9-cfb65faf5eab"],
Cell[158875, 3628, 950, 15, 50, "Input",ExpressionUUID->"81a9a771-49e0-46b3-9a41-70de736caaf7"],
Cell[159828, 3645, 682, 20, 30, "Input",ExpressionUUID->"c034b1b9-a869-45f6-a673-93e2b0c013b9"],
Cell[160513, 3667, 217, 5, 30, "Input",ExpressionUUID->"175f6994-ff4c-4ab5-a32c-82cfe060663b"],
Cell[160733, 3674, 458, 11, 30, "Input",ExpressionUUID->"2587716e-187d-4bd9-b876-f372cedffacf"],
Cell[161194, 3687, 405, 10, 30, "Input",ExpressionUUID->"42199e85-2065-422a-80f1-2ef844188ae5"],
Cell[161602, 3699, 408, 11, 30, "Input",ExpressionUUID->"cf0af98b-a063-43b8-8f18-92d34edd24d3"]
}
]
*)



==> anc/ComputeImVLatPT.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    289338,       6527]
NotebookOptionsPosition[    278791,       6401]
NotebookOutlinePosition[    279135,       6416]
CellTagsIndexPosition[    279092,       6413]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\"\<Preparations for Mathematica\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[1]:=",ExpressionUUID->"9758eb3f-0503-4df6-b6ef-e73e70673133"],

Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"71f62d39-362b-4138-a3dd-d939cd2817c7"],

Cell[BoxData[
 RowBox[{"\"\<Evaluating the imaginary part of the potential in lattice \
perturbation theory according to [arXiv:0707.2458] Laine & Tassler \
(3.23)\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.817262324162866*^9, 3.8172623604265623`*^9}},
 FontSize->16,
 Background->GrayLevel[
  0.85],ExpressionUUID->"7eea724d-6efe-4367-80d8-e1e3b136608b"],

Cell[BoxData[
 RowBox[{"\"\<Go over to new spherical coordinates for \
\!\(\*OverscriptBox[\(y\), \(\[RightVector]\)]\) to explicitly regularize the \
denominator 1/|\!\(\*OverscriptBox[\(y\), \(\[Tilde]\)]\)|. We need to \
consider 8 different cubes with length 1/2 as the denominator \
1/|\!\(\*OverscriptBox[\(y\), \(\[Tilde]\)]\)| vanishes on all corners of the \
cube due to the Sin[\!\(\*SubscriptBox[\(\[Pi]y\), \(i\)]\)] nature.\n\nIn \
each cube we intorduce new spherical coordinates for which the measure goes \
proprotional to ry^2 around\na shifted origin. The shift in the origin shows \
up as parameter s in the definition of the coordinates.\n\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813662305908657*^9, 
   3.81366230829175*^9}, {3.814002029373654*^9, 3.8140021269541893`*^9}, {
   3.8140101200935802`*^9, 3.814010206016519*^9}, {3.814010349621747*^9, 
   3.814010444660192*^9}, 3.817262305360079*^9, 3.817262367061668*^9},
 FontSize->16,
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"d880123e-5286-4c71-ab2f-3637ccc7a317"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y1", "[", 
    RowBox[{"ry_", ",", "\[Theta]y_", ",", "\[Phi]y_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[NotEqual]", "0"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "*", "ry", "*", 
     RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
     RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"s", "\[NotEqual]", "0"}], ",", "1", ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813983739361998*^9, 3.81398375231614*^9}, {
   3.8139839136744347`*^9, 3.813983944168892*^9}, 3.8139840549431887`*^9, {
   3.813984743959634*^9, 3.813984895512766*^9}, {3.8139849587806807`*^9, 
   3.813984993537238*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"1016961b-06fd-468b-af87-c20f7bd634da"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y2", "[", 
    RowBox[{"ry_", ",", "\[Theta]y_", ",", "\[Phi]y_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[NotEqual]", "0"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "*", "ry", "*", 
     RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
     RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"s", "\[NotEqual]", "0"}], ",", "1", ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813983948042293*^9, 3.813983952975346*^9}, 
   3.813984056779852*^9, {3.813984776367577*^9, 3.8139848082639933`*^9}, {
   3.813985003714727*^9, 3.813985011099024*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a4fdc4ed-7ce2-4e18-a54f-b817f13b819f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"y3", "[", 
    RowBox[{"ry_", ",", "\[Theta]y_", ",", "s_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"s", "\[NotEqual]", "0"}], ",", 
       RowBox[{"-", "1"}], ",", "1"}], "]"}], "*", "ry", "*", 
     RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"s", "\[NotEqual]", "0"}], ",", "1", ",", "0"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8139839495115833`*^9, 3.813983957815773*^9}, 
   3.813984056181899*^9, {3.813984778988168*^9, 3.813984809055916*^9}, {
   3.813985005664493*^9, 3.813985013332385*^9}, {3.813986879627596*^9, 
   3.813986880793643*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"84597c7c-8289-454d-b36c-86d7f8ac56ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MYy1", "[", 
    RowBox[{"ry_", ",", "\[Theta]y_", ",", "\[Phi]y_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{"c", ",", "1", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "2", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "3", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "4", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "5", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "6", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "7", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "8", ",", 
     RowBox[{"y1", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8149578659832277`*^9, 3.8149579209299088`*^9}, {
  3.814957992720256*^9, 3.814958049737711*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"c4d80ef7-0a45-4664-855b-15d5c1ec40de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MYy2", "[", 
    RowBox[{"ry_", ",", "\[Theta]y_", ",", "\[Phi]y_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{"c", ",", "1", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "2", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "3", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "4", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "5", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "6", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "7", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "8", ",", 
     RowBox[{"y2", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814958069819388*^9, 3.814958146381312*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"24d66ff2-59d4-443b-978f-730b23dbfa13"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MYy3", "[", 
    RowBox[{"ry_", ",", "\[Theta]y_", ",", "\[Phi]y_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"Switch", "[", 
    RowBox[{"c", ",", "1", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "2", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "3", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "4", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "5", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], ",", 
     "6", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "7", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], ",", 
     "8", ",", 
     RowBox[{"y3", "[", 
      RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814958155400444*^9, 3.8149581914347553`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"a7e80ff5-3489-479c-9be5-8d04d4c0f27b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacDet", "[", 
   RowBox[{"s1_", ",", "s2_", ",", "s3_"}], "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Det", "[", 
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y1", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "s1"}], "]"}],
           ",", "ry"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y2", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "s2"}], "]"}],
           ",", "ry"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y3", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "s3"}], "]"}], ",", "ry"}], 
         "]"}]},
       {
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y1", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "s1"}], "]"}],
           ",", "\[Theta]y"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y2", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "s2"}], "]"}],
           ",", "\[Theta]y"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y3", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "s3"}], "]"}], ",", 
          "\[Theta]y"}], "]"}]},
       {
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y1", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "s1"}], "]"}],
           ",", "\[Phi]y"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y2", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "s2"}], "]"}],
           ",", "\[Phi]y"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"y3", "[", 
           RowBox[{"ry", ",", "\[Theta]y", ",", "s3"}], "]"}], ",", 
          "\[Phi]y"}], "]"}]}
      }], "\[NoBreak]", ")"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813983962468405*^9, 3.8139840789789743`*^9}, {
  3.813987578529216*^9, 3.8139876095843153`*^9}, {3.813987669617321*^9, 
  3.813987672125766*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"d282aa4a-8e1b-47bb-abce-ed3b2d1b967b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"JacDet", "[", 
  RowBox[{"1", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.813987648705698*^9, 3.8139876507684183`*^9}, {
  3.8139980248139563`*^9, 3.813998025081461*^9}, {3.813998069347494*^9, 
  3.8139980702284718`*^9}, {3.813998230402659*^9, 3.813998230808895*^9}, {
  3.813999213112658*^9, 3.8139992143585157`*^9}, {3.8140002085136137`*^9, 
  3.814000209571361*^9}, {3.814001061433563*^9, 3.81400106149747*^9}, {
  3.8140013611412697`*^9, 3.814001365237371*^9}, {3.814001557277771*^9, 
  3.81400155731001*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2623bf7e-2778-4832-acad-e5ecff26be03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox["ry", "2"]}], " ", 
  RowBox[{"Sin", "[", "\[Theta]y", "]"}]}]], "Output",
 CellChangeTimes->{3.81401036153095*^9, 3.8148723604410477`*^9, 
  3.814872507182053*^9, 3.814959032291462*^9, 3.814978273616436*^9, 
  3.8149853090149612`*^9, 3.815281771807745*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"8d63b718-112e-479e-96dd-d374b087755d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\"\<In each cube we then need to replace the argument of the delta \
function. In the paper it is mentioned that one can just replace \
x3=x3[x1,x2,y1,y2,y3] however this leads to a pathological situation when \
\!\(\*OverscriptBox[SubscriptBox[\(y\), \(3\)], \(\[SmallCircle]\)]\)=0. \
Instead we can choose different replacements depending on the direction of \
the \!\(\*OverscriptBox[\(y\), \(\[SmallCircle]\)]\) vector.\n\nWe choose to \
use the maximum's norm:\n\n\t\t\t1) \
max[\!\(\*OverscriptBox[SubscriptBox[\(y\), \(1\)], \
\(\[SmallCircle]\)]\),\!\(\*OverscriptBox[SubscriptBox[\(y\), \(2\)], \(\
\[SmallCircle]\)]\),\!\(\*OverscriptBox[SubscriptBox[\(y\), \(3\)], \(\
\[SmallCircle]\)]\)]=\!\(\*OverscriptBox[SubscriptBox[\(y\), \(3\)], \(\
\[SmallCircle]\)]\) -> replace x3=x3[x1,x2,y1,y2,y3]\n\t\t\t2) \
max[\!\(\*OverscriptBox[SubscriptBox[\(y\), \(1\)], \
\(\[SmallCircle]\)]\),\!\(\*OverscriptBox[SubscriptBox[\(y\), \(2\)], \(\
\[SmallCircle]\)]\),\!\(\*OverscriptBox[SubscriptBox[\(y\), \(3\)], \(\
\[SmallCircle]\)]\)]=\!\(\*OverscriptBox[SubscriptBox[\(y\), \(2\)], \(\
\[SmallCircle]\)]\) -> replace x2=x2[x1,x3,y1,y2,y3]\n\t\t\t3) \
max[\!\(\*OverscriptBox[SubscriptBox[\(y\), \(1\)], \
\(\[SmallCircle]\)]\),\!\(\*OverscriptBox[SubscriptBox[\(y\), \(2\)], \(\
\[SmallCircle]\)]\),\!\(\*OverscriptBox[SubscriptBox[\(y\), \(3\)], \(\
\[SmallCircle]\)]\)]=\!\(\*OverscriptBox[SubscriptBox[\(y\), \(1\)], \(\
\[SmallCircle]\)]\) -> replace x1=x1[x2,x3,y1,y2,y3]\n\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813662305908657*^9, 
   3.81366230829175*^9}, {3.814002029373654*^9, 3.8140021269541893`*^9}, {
   3.8140101200935802`*^9, 3.814010206016519*^9}, {3.814010349621747*^9, 
   3.814010352541245*^9}, {3.817262383750691*^9, 3.8172623885593557`*^9}},
 FontSize->16,
 Background->RGBColor[
  1, 0.925, 0.925],ExpressionUUID->"1c5aa0a7-ef41-402d-a44e-05505cab876f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AccPrecGoal", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.813666061966792*^9, 3.81366606522309*^9}, {
  3.8136661495659227`*^9, 3.813666150188531*^9}, {3.813836083516617*^9, 
  3.8138360837444696`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"3da9ea83-0b31-4814-be0b-169daba86081"],

Cell[BoxData[
 RowBox[{"\"\<Case 1:\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813557097294751*^9, 
   3.8135571207547693`*^9}, {3.813557269438657*^9, 3.813557405296296*^9}, {
   3.813662689785062*^9, 3.813662691924361*^9}},
 FontSize->16,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[23]:=",ExpressionUUID->"ccef0a94-f44e-4526-b971-93e3ed7cb19d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gFuncMaxy3", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "ry_", ",", "\[Theta]y_", ",", 
     "\[Phi]y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.81288465443948*^9, 3.812884700723653*^9}, {
  3.81329222765316*^9, 3.813292229351643*^9}, {3.813557145700919*^9, 
  3.813557150757841*^9}, {3.8136627003551893`*^9, 3.813662717110721*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"eb78b472-761e-44ad-b174-0f97b3f7ecea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacobianMaxy3", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0"},
      {"0", "1", "0", "0", "0", "0"},
      {
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x1"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x2"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x3"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "ry"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "\[Theta]y"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "\[Phi]y"}], "]"}]},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813557158368147*^9, 3.813557201206645*^9}, {
  3.8136627100228157`*^9, 3.813662718123275*^9}, {3.813662958426515*^9, 
  3.813662964334865*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"322c4d16-5891-4f40-bbde-8f438fd55352"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Det", "[", "JacobianMaxy3", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8135571698032293`*^9, 3.813662741436145*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"89af5a66-8887-49b7-94f3-65852917a983"],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"Cos", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "x3"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "ry", " ", 
      RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.81355717268461*^9, 3.813557204284878*^9, 
  3.813560384024898*^9, 3.8136627417965403`*^9, 3.813662779085084*^9, 
  3.813662980050292*^9, 3.813664817883416*^9, 3.813665995642736*^9, 
  3.813666161522551*^9, 3.813836034916842*^9, 3.814872360566351*^9, 
  3.8148725073292294`*^9, 3.814959042891664*^9, 3.814978273744678*^9, 
  3.814985309142263*^9, 3.8152817719531317`*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"a530c642-b960-4c8f-91b3-e5b9811794f6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy3", "[", 
    RowBox[{
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x3"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "ry", " ", 
        RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812252115935894*^9, 3.8122521168205357`*^9}, {
   3.81225700335949*^9, 3.812257009230632*^9}, {3.812885534241572*^9, 
   3.812885555555973*^9}, {3.8132921769565697`*^9, 3.813292186321718*^9}, 
   3.813292432952277*^9, 3.813557216849173*^9, 3.813662748789075*^9, {
   3.8136658942162457`*^9, 3.8136658971536293`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7d29d13f-8521-4cda-9b6d-492f7ed26ba2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy3", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.813665898905273*^9, 3.8136659049055634`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ee0bec13-e9e7-452c-b5c2-970b9f601908"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x3funcMaxy3", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"AFuncMaxy3", "[", 
       RowBox[{"x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}],
        "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "ry", " ", 
          RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], ")"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, {3.8136658997482567`*^9, 3.8136659104731083`*^9}},
 
 CellLabel->"In[29]:=",ExpressionUUID->"a5f33640-7104-4d88-9838-4e3cb72265ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x3ArgumentMaxy3", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"AFuncMaxy3", "[", 
     RowBox[{"x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
     "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "ry", " ", 
        RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.813665913760251*^9, 3.813665918486702*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"84947427-b5d6-4da0-9b36-9e87fdff0425"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy3", "[", 
    RowBox[{"x3_", ",", "ry_", ",", "\[Theta]y_"}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x3"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "ry", " ", 
        RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812252115935894*^9, 3.8122521168205357`*^9}, {
   3.81225700335949*^9, 3.812257009230632*^9}, {3.812885534241572*^9, 
   3.812885555555973*^9}, {3.8132921769565697`*^9, 3.813292186321718*^9}, 
   3.813292432952277*^9, 3.813557216849173*^9, 3.813662748789075*^9, {
   3.8136658942162457`*^9, 3.8136658971536293`*^9}, {3.813845138262138*^9, 
   3.813845138631205*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1841e97e-fc99-4a8f-9ac4-b4149a654689"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy3", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "ry_", ",", "\[Theta]y_", ",", "\[Phi]y_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.813665898905273*^9, 3.8136659049055634`*^9}, {3.813845138798131*^9, 
   3.8138451394635067`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"63d570ca-b6f1-4239-8fe3-c32aebe42d0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x3funcMaxy3", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "ry_", ",", "\[Theta]y_", ",", "\[Phi]y_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"AFuncMaxy3", "[", 
       RowBox[{"x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}],
        "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "ry", " ", 
          RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], ")"}]}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, {3.8136658997482567`*^9, 
   3.8136659104731083`*^9}, {3.8138451396317663`*^9, 3.813845140309101*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"67063eb4-b4f8-45a9-bfcf-262a82d80c7e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x3ArgumentMaxy3", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "ry_", ",", "\[Theta]y_", ",", "\[Phi]y_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"AFuncMaxy3", "[", 
     RowBox[{"x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
     "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "ry", " ", 
        RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.813665913760251*^9, 3.813665918486702*^9}, {3.8138451404843884`*^9, 
   3.813845142616858*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9844aac9-6b3a-43a3-a35b-0d8b7ecc2d83"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.814010778312271*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"80a5fe0e-2fc3-41c9-850f-7d05a6e3f96f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy3Cartesian", "[", 
    RowBox[{
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x3"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "y3"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.814010783301476*^9, 3.814010793336893*^9}, {
  3.814959180508152*^9, 3.814959181815598*^9}, {3.814959312907694*^9, 
  3.8149593142001133`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"0f39b6a2-eca3-423c-996c-6d861b089386"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy3Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "y1"}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "y2"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.813665898905273*^9, 3.8136659049055634`*^9}, {3.813845138798131*^9, 
   3.8138451394635067`*^9}, {3.814010753742138*^9, 3.814010823828062*^9}, {
   3.814959184665688*^9, 3.814959187788033*^9}, {3.814959318969452*^9, 
   3.814959323888373*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"3bd07b78-6045-4acb-a445-e466056b7729"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x3funcMaxy3Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"AFuncMaxy3Cartesian", "[", 
       RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "y3"}], "]"}]}], ")"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, {3.8136658997482567`*^9, 
   3.8136659104731083`*^9}, {3.8138451396317663`*^9, 3.813845140309101*^9}, {
   3.814010759743256*^9, 3.8140107746352777`*^9}, {3.81401080790419*^9, 
   3.8140108317796507`*^9}, {3.814959189046386*^9, 3.814959193962963*^9}, {
   3.814959324956932*^9, 3.814959329419464*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"134e7b02-5163-4dd1-8bf9-16d47851b589"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"AFuncMaxy3Cartesian", "[", 
     RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "y3"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.813665913760251*^9, 3.813665918486702*^9}, {3.8138451404843884`*^9, 
   3.813845142616858*^9}, {3.814010760598081*^9, 3.8140107762617207`*^9}, {
   3.814010832777588*^9, 3.814010841794821*^9}, {3.814959331392778*^9, 
   3.8149593364961777`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"017850ea-8635-4655-bb70-3aac7962c5f1"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.813665920832131*^9},
 CellLabel->"In[40]:=",ExpressionUUID->"7b600174-5814-4338-9cb7-abec5c7b3a33"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CaseIxIntegral", "[", 
   RowBox[{
    RowBox[{"ry_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]y_", "?", "NumericQ"}], ",", 
    RowBox[{"r_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"1", "-", 
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x3ArgumentMaxy3", "[", 
            RowBox[{
            "x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
            "]"}], "-", "0.5"}], ")"}], "^", "2"}]}]}], "]"}], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", "x1", "*", 
           RowBox[{"r", "/", "a"}]}], "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", "x2", "*", 
           RowBox[{"r", "/", "a"}]}], "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", 
           RowBox[{"x3funcMaxy3", "[", 
            RowBox[{
            "x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
            "]"}], "*", 
           RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"x1", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"x2", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{
               RowBox[{"x3funcMaxy3", "[", 
                RowBox[{
                "x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", 
                 "\[Phi]y"}], "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"CA", "^", "2"}], "*", 
           RowBox[{"SigmaLat", "/", 
            RowBox[{"(", 
             RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", "2"}]], 
      ")"}], "*", 
     FractionBox["1", 
      RowBox[{"NormalizationMaxy3", "[", 
       RowBox[{
        RowBox[{"x3funcMaxy3", "[", 
         RowBox[{
         "x1", ",", "x2", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
         "]"}], ",", "ry", ",", "\[Theta]y"}], "]"}]], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"0.0001", "-", "ry"}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", "ry"}], "\[Pi]"], 
          "+", 
          RowBox[{
           FractionBox["1", "96"], " ", "\[Pi]", " ", 
           RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]y", "]"}], "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", "\[Phi]y"}], "]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]y", "]"}], "4"]}]}], ")"}], " ", 
           SuperscriptBox["ry", "3"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{
          RowBox[{"-", "0.0001"}], "+", "ry"}], "]"}], "*", 
        FractionBox[
         RowBox[{
          RowBox[{"ry", "^", "2"}], "*", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", "ry", "*", 
                RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Phi]y", "]"}], "/", "2"}]}], "]"}], 
              "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", "ry", "*", 
                RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Phi]y", "]"}], "/", "2"}]}], "]"}], 
              "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", "ry", " ", "*", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Theta]y", "]"}], "/", "2"}]}], "]"}], 
              "^", "2"}]}]}], ")"}]]]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", "\"\<GlobalAdaptive\>\"", "}"}]}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "AccPrecGoal"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "AccPrecGoal"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813669857675872*^9, 3.813669939815096*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e8d76e20-d9f0-4b74-8e4f-5823a2e5db90"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Timing", "[", 
   RowBox[{"CaseIxIntegral", "[", 
    RowBox[{"0.1", ",", "0.1", ",", "0.1", ",", "a"}], "]"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8149851382225847`*^9, 3.814985140057004*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"73677874-dce8-4db2-88ce-0d10ecb61e4f"],

Cell[BoxData[
 RowBox[{"\"\<Case 2:\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813557097294751*^9, 
   3.8135571207547693`*^9}, {3.813557269438657*^9, 3.813557405296296*^9}, {
   3.813662689785062*^9, 3.813662691924361*^9}, {3.813662796089883*^9, 
   3.8136627961289043`*^9}},
 FontSize->16,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[43]:=",ExpressionUUID->"d561d923-93de-4219-9e14-3885b548a9dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gFuncMaxy2", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "ry_", ",", "\[Theta]y_", ",", 
     "\[Phi]y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.81288465443948*^9, 3.812884700723653*^9}, {
  3.81329222765316*^9, 3.813292229351643*^9}, {3.813557145700919*^9, 
  3.813557150757841*^9}, {3.8136627003551893`*^9, 3.813662717110721*^9}, {
  3.813662802006796*^9, 3.813662802042447*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"738e0285-47cb-4b07-8170-fbcb9f8a0e52"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacobianMaxy2", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0", "0", "0"},
      {
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x1"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x2"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x3"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "ry"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "\[Theta]y"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "\[Phi]y"}], "]"}]},
      {"0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813557158368147*^9, 3.813557201206645*^9}, {
  3.8136627100228157`*^9, 3.813662718123275*^9}, {3.813662862968726*^9, 
  3.81366286301834*^9}, {3.813662898330676*^9, 3.8136629537821693`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"ba6f39b0-df23-4554-b24e-6a54cbad0427"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Det", "[", "JacobianMaxy2", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{3.8135571698032293`*^9, 3.813662741436145*^9, 
  3.813662938770273*^9, 3.81366299102878*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"e2ece6d7-146a-4062-a784-78cb2ceadf34"],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"Cos", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "x2"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "ry", " ", 
      RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.81355717268461*^9, 3.813557204284878*^9, 
  3.813560384024898*^9, 3.8136627417965403`*^9, 3.813662779085084*^9, 
  3.813662943230022*^9, 3.8136629914740868`*^9, 3.813664973085863*^9, 
  3.8136660940077677`*^9, 3.813666161810878*^9, 3.8138360352688227`*^9, 
  3.8148723713817253`*^9, 3.814872507779852*^9, 3.814959058952733*^9, 
  3.814978274347266*^9, 3.8149853094956627`*^9, 3.8152817723421364`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"5d7004a7-9d86-4099-a82d-6ec2d59f055c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy2", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "ry", " ", 
        RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812252115935894*^9, 3.8122521168205357`*^9}, {
   3.81225700335949*^9, 3.812257009230632*^9}, {3.812885534241572*^9, 
   3.812885555555973*^9}, {3.8132921769565697`*^9, 3.813292186321718*^9}, 
   3.813292432952277*^9, 3.813557216849173*^9, 3.813662748789075*^9, {
   3.8136629959865103`*^9, 3.8136630175051107`*^9}, {3.813665928511042*^9, 
   3.81366593273053*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"12a209ba-d892-46f2-b482-7daf15348461"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy2", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.8136630139549847`*^9, 3.813663085964212*^9}, {3.813665934857113*^9, 
   3.8136659401983957`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"67869df2-7484-4624-bcaf-560eedd47884"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x2funcMaxy2", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"AFuncMaxy2", "[", 
        RowBox[{
        "x1", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
        "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "ry", "*", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
          RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], ")"}]}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, 3.813663067181876*^9, {3.813663114322979*^9, 
   3.813663115878358*^9}, {3.81366319506925*^9, 3.813663213022933*^9}, {
   3.813663723933351*^9, 3.8136637309783287`*^9}, {3.8136659414248857`*^9, 
   3.813665945914356*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"55be5fc6-81b5-4ec1-84e6-a25f36b4ec18"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x2ArgumentMaxy2", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"AFuncMaxy2", "[", 
      RowBox[{"x1", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
      "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "ry", "*", 
        RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
        RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.8136632063093233`*^9, 3.813663256600842*^9}, {3.8136637260813427`*^9, 
   3.813663729066293*^9}, {3.813665947478486*^9, 3.8136659527460327`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"838e70de-6ac0-4cdf-96fd-c658ca562547"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.814011530216782*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"f93ba3a3-056b-4c33-a100-8a9e401dfda1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy2Cartesian", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x2"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "y2"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812252115935894*^9, 3.8122521168205357`*^9}, {
   3.81225700335949*^9, 3.812257009230632*^9}, {3.812885534241572*^9, 
   3.812885555555973*^9}, {3.8132921769565697`*^9, 3.813292186321718*^9}, 
   3.813292432952277*^9, 3.813557216849173*^9, 3.813662748789075*^9, {
   3.8136629959865103`*^9, 3.8136630175051107`*^9}, {3.813665928511042*^9, 
   3.81366593273053*^9}, {3.813845161231127*^9, 3.813845161715152*^9}, {
   3.814011283574697*^9, 3.8140112970922937`*^9}, {3.814959120139539*^9, 
   3.8149591212353687`*^9}, {3.814959208736972*^9, 3.81495921030492*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"182dd130-57b5-4e6b-8119-88baf864a063"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy2Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "y1"}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "y3"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.8136630139549847`*^9, 3.813663085964212*^9}, {3.813665934857113*^9, 
   3.8136659401983957`*^9}, {3.813845161852586*^9, 3.813845162492375*^9}, {
   3.814011303753516*^9, 3.814011334394208*^9}, {3.8149591222330923`*^9, 
   3.8149591261862087`*^9}, {3.814959221675071*^9, 3.814959221677787*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"8b9580c1-cc4c-4c2a-9111-78d3b7ef0750"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x2funcMaxy2Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"AFuncMaxy2Cartesian", "[", 
        RowBox[{"x1", ",", "x3", ",", "y1", ",", "y3"}], "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "y2"}], "]"}]}], ")"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, 3.813663067181876*^9, {3.813663114322979*^9, 
   3.813663115878358*^9}, {3.81366319506925*^9, 3.813663213022933*^9}, {
   3.813663723933351*^9, 3.8136637309783287`*^9}, {3.8136659414248857`*^9, 
   3.813665945914356*^9}, {3.813845162667335*^9, 3.813845163305056*^9}, 
   3.8140113046285*^9, {3.8140113414917192`*^9, 3.8140113582896347`*^9}, {
   3.814959127442807*^9, 3.814959132084413*^9}, {3.8149592216812468`*^9, 
   3.8149592216840963`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"9e1e14d2-bca9-4e0b-8fdc-3874299e3f7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"AFuncMaxy2Cartesian", "[", 
      RowBox[{"x1", ",", "x3", ",", "y1", ",", "y3"}], "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "y2"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.8136632063093233`*^9, 3.813663256600842*^9}, {3.8136637260813427`*^9, 
   3.813663729066293*^9}, {3.813665947478486*^9, 3.8136659527460327`*^9}, {
   3.813845163532372*^9, 3.813845164811287*^9}, 3.814011305603223*^9, {
   3.81401146132794*^9, 3.81401147757906*^9}, {3.814959133852985*^9, 
   3.8149591395565767`*^9}, {3.814959221687292*^9, 3.81495922168978*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"a227cc57-6764-4f99-a311-d1444fb4c3bd"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.813665955177387*^9},
 CellLabel->"In[56]:=",ExpressionUUID->"27a210bf-de91-4cd1-804f-19a30a19e4e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CaseIIxIntegral", "[", 
   RowBox[{
    RowBox[{"ry_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]y_", "?", "NumericQ"}], ",", 
    RowBox[{"r_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"1", "-", 
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"x2ArgumentMaxy2", "[", 
            RowBox[{
            "x1", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
            "]"}], "-", "0.5"}], ")"}], "^", "2"}]}]}], "]"}], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", "x1", "*", 
           RowBox[{"r", "/", "a"}]}], "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", 
           RowBox[{"x2funcMaxy2", "[", 
            RowBox[{
            "x1", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
            "]"}], "*", 
           RowBox[{"r", "/", "a"}]}], "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", "x3", "*", 
           RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"x1", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{
               RowBox[{"x2funcMaxy2", "[", 
                RowBox[{
                "x1", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
                 "\[Phi]y"}], "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"x3", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"CA", "^", "2"}], "*", 
           RowBox[{"SigmaLat", "/", 
            RowBox[{"(", 
             RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", "2"}]], 
      ")"}], "*", 
     FractionBox["1", 
      RowBox[{"NormalizationMaxy2", "[", 
       RowBox[{
        RowBox[{"x2funcMaxy2", "[", 
         RowBox[{
         "x1", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
         "]"}], ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], "]"}]], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ry", "<", "0.0001"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", "ry"}], "\[Pi]"], "+", 
        
        RowBox[{
         FractionBox["1", "96"], " ", "\[Pi]", " ", 
         RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]y", "]"}], "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Phi]y"}], "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]y", "]"}], "4"]}]}], ")"}], " ", 
         SuperscriptBox["ry", "3"]}]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"ry", "^", "2"}], "*", 
         RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], 
        SqrtBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", "ry", "*", 
               RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]y", "]"}], "/", "2"}]}], "]"}], 
             "^", "2"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", "ry", "*", 
               RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]y", "]"}], "/", "2"}]}], "]"}], 
             "^", "2"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", "ry", " ", "*", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]y", "]"}], "/", "2"}]}], "]"}], 
             "^", "2"}]}]}], ")"}]]]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x3", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", "\"\<GlobalAdaptive\>\"", "}"}]}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "AccPrecGoal"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "AccPrecGoal"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813664342479663*^9, 3.813664418344816*^9}, {
   3.8136644557135363`*^9, 3.813664568567223*^9}, {3.8136647933749743`*^9, 
   3.813664793541502*^9}, 3.813664875862241*^9, {3.813665042041103*^9, 
   3.813665043242037*^9}, {3.8136651477197027`*^9, 3.813665148515414*^9}, {
   3.813666078198574*^9, 3.8136660796043863`*^9}, {3.813669991186823*^9, 
   3.8136700025622272`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"afadae5a-d3ae-4711-8962-c268ac98f677"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.813664904400773*^9, 3.813664904991042*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"844d7bda-cd4a-403c-b016-208ff4ae5d2c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Timing", "[", 
   RowBox[{"CaseIIxIntegral", "[", 
    RowBox[{"0.1", ",", "0.1", ",", "0.1", ",", "a"}], "]"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{
  3.813666099929183*^9, {3.813670005152197*^9, 3.813670007419153*^9}, {
   3.814985147705587*^9, 3.814985149930204*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"dfe9b33f-8816-47f4-b03d-d2d6706b287a"],

Cell[BoxData[
 RowBox[{"\"\<Case 3:\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813557097294751*^9, 
   3.8135571207547693`*^9}, {3.813557269438657*^9, 3.813557405296296*^9}, {
   3.813662689785062*^9, 3.813662691924361*^9}, {3.813662796089883*^9, 
   3.8136627961289043`*^9}, {3.8136632658985367`*^9, 3.8136632660087767`*^9}},
 
 FontSize->16,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[60]:=",ExpressionUUID->"55db7486-4388-4677-baf3-f1555c41fd51"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gFuncMaxy1", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "x3_", ",", "ry_", ",", "\[Theta]y_", ",", 
     "\[Phi]y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x1", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], "+", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.81288465443948*^9, 3.812884700723653*^9}, {
  3.81329222765316*^9, 3.813292229351643*^9}, {3.813557145700919*^9, 
  3.813557150757841*^9}, {3.8136627003551893`*^9, 3.813662717110721*^9}, {
  3.813662802006796*^9, 3.813662802042447*^9}, {3.813663268487357*^9, 
  3.8136632686967*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"96abc1e9-b620-40c3-902d-be4a79b7afdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"JacobianMaxy1", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy1", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x1"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy1", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x2"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy1", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "x3"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy1", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "ry"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy1", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "\[Theta]y"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"gFuncMaxy1", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
           "\[Phi]y"}], "]"}], ",", "\[Phi]y"}], "]"}]},
      {"0", "1", "0", "0", "0", "0"},
      {"0", "0", "1", "0", "0", "0"},
      {"0", "0", "0", "1", "0", "0"},
      {"0", "0", "0", "0", "1", "0"},
      {"0", "0", "0", "0", "0", "1"}
     }], "\[NoBreak]", ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813557158368147*^9, 3.813557201206645*^9}, {
  3.8136627100228157`*^9, 3.813662718123275*^9}, {3.813662862968726*^9, 
  3.81366286301834*^9}, {3.813662898330676*^9, 3.8136629537821693`*^9}, {
  3.813663562581491*^9, 3.813663618407289*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"82a6ace3-478d-4871-a995-324292c0b88c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Abs", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Det", "[", "JacobianMaxy1", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.8135571698032293`*^9, 3.813662741436145*^9, 3.813662938770273*^9, 
   3.81366299102878*^9, {3.813663604297328*^9, 3.8136636043280897`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"b4e6a1a1-df39-48d5-ad5d-e68eb418bbd5"],

Cell[BoxData[
 RowBox[{"\[Pi]", " ", 
  RowBox[{"Abs", "[", 
   RowBox[{
    RowBox[{"Cos", "[", 
     FractionBox[
      RowBox[{"\[Pi]", " ", "x1"}], "2"], "]"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Pi]", " ", "ry", " ", 
      RowBox[{"Cos", "[", "\[Phi]y", "]"}], " ", 
      RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], "]"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.81355717268461*^9, 3.813557204284878*^9, 
  3.813560384024898*^9, 3.8136627417965403`*^9, 3.813662779085084*^9, 
  3.813662943230022*^9, 3.8136629914740868`*^9, 3.813663623839226*^9, 
  3.813665002689535*^9, 3.813666107500744*^9, 3.813666162097254*^9, 
  3.813836035669341*^9, 3.8148723769823503`*^9, 3.8148725082995863`*^9, 
  3.814959069274967*^9, 3.814978274955707*^9, 3.8149853099099092`*^9, 
  3.8152817728004436`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"42cae6a4-8b5f-49ff-a872-a696b3212e6f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy1", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x1"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "ry", " ", 
        RowBox[{"Cos", "[", "\[Phi]y", "]"}], " ", 
        RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], "]"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812252115935894*^9, 3.8122521168205357`*^9}, {
   3.81225700335949*^9, 3.812257009230632*^9}, {3.812885534241572*^9, 
   3.812885555555973*^9}, {3.8132921769565697`*^9, 3.813292186321718*^9}, 
   3.813292432952277*^9, 3.813557216849173*^9, 3.813662748789075*^9, {
   3.8136629959865103`*^9, 3.8136630175051107`*^9}, {3.813663629353001*^9, 
   3.813663641421187*^9}, {3.8136659598948708`*^9, 3.813665962971428*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"f9a52905-4990-43df-9da5-649c2116afa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy1", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
       RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "ry", "*", 
       RowBox[{"Cos", "[", "\[Theta]y", "]"}]}], "]"}]}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.8136630139549847`*^9, 3.813663085964212*^9}, {3.8136636443282146`*^9, 
   3.813663659556109*^9}, {3.813665965581211*^9, 3.8136659700438557`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"dcc75f0e-6398-4151-adf1-fa50a60c7f29"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x1funcMaxy1", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"AFuncMaxy1", "[", 
        RowBox[{
        "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
        "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "ry", "*", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
          RowBox[{"Cos", "[", "\[Phi]y", "]"}]}], "]"}]}], ")"}]}], "]"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, 3.813663067181876*^9, {3.813663114322979*^9, 
   3.813663115878358*^9}, {3.81366319506925*^9, 3.813663213022933*^9}, {
   3.813663667058722*^9, 3.813663688961323*^9}, {3.813663734933256*^9, 
   3.813663735180872*^9}, {3.813665971555842*^9, 3.813665975738846*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"c222d76b-cfa5-4bee-84a9-c4f8a3dca573"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x1ArgumentMaxy1", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"ry_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Phi]y_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"AFuncMaxy1", "[", 
      RowBox[{"x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
      "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "ry", "*", 
        RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
        RowBox[{"Sin", "[", "\[Phi]y", "]"}]}], "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.8136632063093233`*^9, 3.813663256600842*^9}, {3.813663736601851*^9, 
   3.813663749453319*^9}, {3.813665976967195*^9, 3.8136659814322577`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"6928c397-688f-42ce-9308-82c6e92eae8b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.814011525891486*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"41b917e3-6f08-4455-89b9-f0b90ec5db5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormalizationMaxy1Cartesian", "[", 
    RowBox[{
     RowBox[{"x1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", " ", "x1"}], "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Pi]", " ", "y2"}], "]"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812252115935894*^9, 3.8122521168205357`*^9}, {
   3.81225700335949*^9, 3.812257009230632*^9}, {3.812885534241572*^9, 
   3.812885555555973*^9}, {3.8132921769565697`*^9, 3.813292186321718*^9}, 
   3.813292432952277*^9, 3.813557216849173*^9, 3.813662748789075*^9, {
   3.8136629959865103`*^9, 3.8136630175051107`*^9}, {3.813663629353001*^9, 
   3.813663641421187*^9}, {3.8136659598948708`*^9, 3.813665962971428*^9}, {
   3.813845182705907*^9, 3.8138451831910458`*^9}, {3.814011536828286*^9, 
   3.814011540452017*^9}, {3.8140120808863487`*^9, 3.814012098739081*^9}, {
   3.814959147915365*^9, 3.814959149176462*^9}, {3.814959221692707*^9, 
   3.81495922169335*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"d4864397-cd7d-43f9-b33d-14ce27b68249"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AFuncMaxy1Cartesian", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x2", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "y2"}], "]"}]}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", 
       RowBox[{"x3", "/", "2"}]}], "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"Pi", "*", "y3"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.812182747925379*^9, 3.8121827495567293`*^9}, {
   3.812885449608233*^9, 3.8128854747563763`*^9}, {3.813292183414345*^9, 
   3.81329218739865*^9}, 3.813557231369699*^9, 3.813662755551816*^9, {
   3.8136630139549847`*^9, 3.813663085964212*^9}, {3.8136636443282146`*^9, 
   3.813663659556109*^9}, {3.813665965581211*^9, 3.8136659700438557`*^9}, {
   3.813845183368124*^9, 3.813845184019391*^9}, {3.814011502386621*^9, 
   3.814011564648595*^9}, 3.8140120875911417`*^9, {3.814959150332613*^9, 
   3.8149591557662287`*^9}, {3.814959221696269*^9, 3.8149592216981573`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"82a6d920-da87-46aa-89be-93810258c432"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x1funcMaxy1Cartesian", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "Pi"}], ")"}], "*", 
    RowBox[{"ArcSin", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"AFuncMaxy1Cartesian", "[", 
        RowBox[{"x2", ",", "x3", ",", "y2", ",", "y3"}], "]"}]}], "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"Sin", "[", 
         RowBox[{"Pi", "*", "y1"}], "]"}]}], ")"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.812182705206757*^9, 3.8121827385713053`*^9}, {
   3.812884898987246*^9, 3.812884899105736*^9}, {3.812885287496997*^9, 
   3.81288529161106*^9}, {3.812885427538267*^9, 3.812885431225382*^9}, {
   3.812885483296092*^9, 3.812885494269932*^9}, 3.812885571512145*^9, {
   3.81329218879593*^9, 3.8132921912883177`*^9}, 3.813292476137165*^9, 
   3.8135572393111486`*^9, 3.813557953365099*^9, {3.813662758156567*^9, 
   3.8136627644338007`*^9}, 3.813663067181876*^9, {3.813663114322979*^9, 
   3.813663115878358*^9}, {3.81366319506925*^9, 3.813663213022933*^9}, {
   3.813663667058722*^9, 3.813663688961323*^9}, {3.813663734933256*^9, 
   3.813663735180872*^9}, {3.813665971555842*^9, 3.813665975738846*^9}, {
   3.8138451841926413`*^9, 3.813845185089217*^9}, {3.814011586011299*^9, 
   3.814011615376981*^9}, 3.814012088387659*^9, {3.814959156789959*^9, 
   3.814959161201994*^9}, {3.814959221700972*^9, 3.814959221703524*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"9f1b4257-ac62-4716-82e3-c4b44f5b46c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
    RowBox[{
     RowBox[{"x2_", "?", "NumericQ"}], ",", 
     RowBox[{"x3_", "?", "NumericQ"}], ",", 
     RowBox[{"y1_", "?", "NumericQ"}], ",", 
     RowBox[{"y2_", "?", "NumericQ"}], ",", 
     RowBox[{"y3_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"AFuncMaxy1Cartesian", "[", 
      RowBox[{"x2", ",", "x3", ",", "y2", ",", "y3"}], "]"}]}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"Pi", "*", "y1"}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8132928196707478`*^9, 3.813292832642788*^9}, {
   3.813292900221713*^9, 3.8132929009718657`*^9}, 3.813557246290015*^9, 
   3.813557955981759*^9, {3.813662760176854*^9, 3.813662768090694*^9}, {
   3.8136632063093233`*^9, 3.813663256600842*^9}, {3.813663736601851*^9, 
   3.813663749453319*^9}, {3.813665976967195*^9, 3.8136659814322577`*^9}, {
   3.81384518539888*^9, 3.8138451876925993`*^9}, {3.8140116112504673`*^9, 
   3.8140116528908*^9}, 3.814012089327972*^9, {3.8149591630144463`*^9, 
   3.8149591672813997`*^9}, {3.8149592217067223`*^9, 3.8149592217091913`*^9}},
 
 CellLabel->"In[72]:=",ExpressionUUID->"9ac5efcc-fbd2-4852-93ad-df669fb3f92a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.813665982647767*^9},
 CellLabel->"In[73]:=",ExpressionUUID->"665b97ea-ab2c-4534-9f4c-a7c3068050f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CaseIIIxIntegral", "[", 
   RowBox[{
    RowBox[{"ry_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Theta]y_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]y_", "?", "NumericQ"}], ",", 
    RowBox[{"r_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{"NIntegrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"HeavisideTheta", "[", 
      RowBox[{"1", "-", 
       RowBox[{"4", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           RowBox[{"x1ArgumentMaxy1", "[", 
            RowBox[{
            "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
            "]"}], "-", "0.5"}], ")"}], "^", "2"}]}]}], "]"}], "*", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", 
           RowBox[{"x1funcMaxy1", "[", 
            RowBox[{
            "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
            "]"}], "*", 
           RowBox[{"r", "/", "a"}]}], "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", "x2", "*", 
           RowBox[{"r", "/", "a"}]}], "]"}], "-", 
         RowBox[{"Cos", "[", 
          RowBox[{"Pi", "*", "x3", "*", 
           RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{
               RowBox[{"x1funcMaxy1", "[", 
                RowBox[{
                "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", 
                 "\[Phi]y"}], "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"x2", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{"4", "*", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{"Pi", "*", 
              RowBox[{"x3", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"CA", "^", "2"}], "*", 
           RowBox[{"SigmaLat", "/", 
            RowBox[{"(", 
             RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", "2"}]], 
      ")"}], "*", 
     FractionBox["1", 
      RowBox[{"NormalizationMaxy1", "[", 
       RowBox[{
        RowBox[{"x1funcMaxy1", "[", 
         RowBox[{
         "x2", ",", "x3", ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], 
         "]"}], ",", "ry", ",", "\[Theta]y", ",", "\[Phi]y"}], "]"}]], "*", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"ry", "<", "0.0001"}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", "ry"}], "\[Pi]"], "+", 
        
        RowBox[{
         FractionBox["1", "96"], " ", "\[Pi]", " ", 
         RowBox[{"Sin", "[", "\[Theta]y", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]y", "]"}], "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "\[Phi]y"}], "]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]y", "]"}], "4"]}]}], ")"}], " ", 
         SuperscriptBox["ry", "3"]}]}], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"ry", "^", "2"}], "*", 
         RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], 
        SqrtBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", "ry", "*", 
               RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Phi]y", "]"}], "/", "2"}]}], "]"}], 
             "^", "2"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", "ry", "*", 
               RowBox[{"Sin", "[", "\[Theta]y", "]"}], "*", 
               RowBox[{
                RowBox[{"Sin", "[", "\[Phi]y", "]"}], "/", "2"}]}], "]"}], 
             "^", "2"}]}], "+", 
           RowBox[{"4", "*", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", "ry", " ", "*", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]y", "]"}], "/", "2"}]}], "]"}], 
             "^", "2"}]}]}], ")"}]]]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"x2", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x3", ",", "0", ",", "1"}], "}"}], ",", 
    RowBox[{"Method", "\[Rule]", 
     RowBox[{"{", "\"\<GlobalAdaptive\>\"", "}"}]}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "AccPrecGoal"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "AccPrecGoal"}], ",", 
    RowBox[{"WorkingPrecision", "\[Rule]", "15"}], ",", 
    RowBox[{"MaxRecursion", "\[Rule]", "20"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.813664342479663*^9, 3.813664418344816*^9}, {
   3.8136644557135363`*^9, 3.81366463884205*^9}, {3.81366480739186*^9, 
   3.81366480758239*^9}, 3.81366487986537*^9, {3.813665038365237*^9, 
   3.813665038656973*^9}, {3.813665143857976*^9, 3.8136651447791967`*^9}, {
   3.813666085537119*^9, 3.813666086890226*^9}, {3.813667509398199*^9, 
   3.813667509853443*^9}, {3.8136675573669033`*^9, 3.8136676308633432`*^9}, {
   3.813670016371705*^9, 3.81367003589189*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"29a21eeb-0dfe-44c3-8d7a-cd5b07e572ac"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Timing", "[", 
   RowBox[{"CaseIIIxIntegral", "[", 
    RowBox[{"0.1", ",", "0.1", ",", "0.1", ",", "a"}], "]"}], "]"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8136680068503428`*^9, 3.813668017726815*^9}, {
  3.814985159234765*^9, 3.814985163181566*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"f1465238-386a-4df4-a08c-32847b348dae"],

Cell[BoxData[
 RowBox[{"\"\<Numerical implementation of the integral\>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813557097294751*^9, 
   3.8135571207547693`*^9}, {3.813557269438657*^9, 3.813557405296296*^9}},
 FontSize->16,
 Background->RGBColor[0.87, 0.94, 1],
 CellLabel->"In[76]:=",ExpressionUUID->"40c56f67-3ce1-429c-aa7f-b774039360d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SigmaLat", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "/", "24"}], "]"}], "^", "2"}], "*", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"11", "/", "24"}], "]"}], "^", "2"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Sqrt", "[", "3", "]"}], "-", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"48", "*", 
       RowBox[{"Pi", "^", "2"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.811050394049614*^9, 3.811050404342819*^9}, {
  3.811740779139333*^9, 3.8117407815445623`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"2498b07e-3a23-4f9c-a193-cee6977a244e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Nc", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.8117351643174953`*^9, 3.8117351709542923`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"1e2c09e4-8d22-4272-89c5-cb110ee14fe0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CA", "=", "Nc"}], ";"}]], "Input",
 CellChangeTimes->{{3.811050548371955*^9, 3.8110505508766212`*^9}, {
  3.8117351673776407`*^9, 3.811735167509831*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"c28dc8fa-d640-49c4-9c70-cfd2ca235004"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CF", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Nc", "^", "2"}], "-", "1"}], 
    RowBox[{"2", " ", "Nc"}]]}], ";"}]], "Input",
 CellLabel->"In[80]:=",ExpressionUUID->"cbb790c2-191b-4825-a92f-86e5a2dc84bf"],

Cell[BoxData[
 RowBox[{"Clear", "[", "a", "]"}]], "Input",
 CellChangeTimes->{{3.813467396758649*^9, 3.813467398441329*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"b008a629-5d59-404a-8b60-171ef16b5278"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.811050695385006*^9, 3.811050696394619*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"4199e81d-a9d3-423c-aaee-7190fe9b9177"],

Cell[BoxData[
 RowBox[{"\"\<\nA) Since y integral is over the 3d unit cube, let the \
speherical integration go over the ball with radius Sqrt[3].\nB) Set \
integrand zero outside of the unit cube.\nC) Che3ck which case is fullfilled \
and provide the corresponding integrand with the replaced integration \
variables\nD) Check that the argument of the delta function vanishes by \
making sure that the argument of the ArcSin lies within the correct range of \
valued 0 <= arg <=1 so that the ArcSin remains real valued.\n\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.813557002640888*^9, 3.813557024691349*^9}, {3.813557097294751*^9, 
   3.8135571207547693`*^9}, {3.813557269438657*^9, 3.813557392647708*^9}, {
   3.81355749387282*^9, 3.813557567229569*^9}, {3.813557726783783*^9, 
   3.813557728956131*^9}, {3.8136638000620403`*^9, 3.813663818500575*^9}},
 FontSize->16,
 Background->RGBColor[1, 0.925, 0.925],
 CellLabel->"In[83]:=",ExpressionUUID->"d05b795b-8657-46ef-a6c8-3d30deeda01e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FastMaximum", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{"#", "&"}], "@@", 
   RowBox[{"Ordering", "[", 
    RowBox[{
     RowBox[{"-", "x"}], ",", "1"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.813667076437615*^9, 3.8136670784492064`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"36a5b4da-042b-4f64-8df5-12b99d6e32b8"],

Cell[BoxData[
 RowBox[{"\"\<Cube 1: 0<y1<0.5  0<y2<0.5 0<y3<0.5 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814000988938233*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[85]:=",ExpressionUUID->"20fb6856-28db-458f-891d-702198dc38bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube1QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], ">", "0.5"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}]
                    , "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.814985066315836*^9, 3.814985071114891*^9}, {3.8149851682389317`*^9, 
   3.8149851738277397`*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"28ee10c4-1989-4e6f-8955-fddfe376cabf"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube1QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.81496047595091*^9, 3.814960479620392*^9}, {
  3.8149782128333607`*^9, 3.81497821536314*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"2bf84861-d8c5-4586-b8d2-bbff03905dd4"],

Cell[BoxData[
 RowBox[{"\"\<Cube 2: 0.5<y1<1  0<y2<0.5 0<y3<0.5 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814000997444714*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[88]:=",ExpressionUUID->"1c750482-10f8-4d63-9a24-79f953c3d4ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube2QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], ">", "0.5"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, {3.814960385350849*^9, 
   3.814960457415262*^9}, {3.814960488276298*^9, 3.814960494650222*^9}, 
   3.814985077606489*^9, 3.814985181979105*^9},
 CellLabel->"In[89]:=",ExpressionUUID->"7539b1d8-1363-479a-85d5-a9b996df27ce"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube2QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.814960466112773*^9, 3.814960468749763*^9}, {
  3.8149782224709663`*^9, 3.814978223892721*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"4952e29b-a7f7-4e09-aaa5-13d4b5df79d3"],

Cell[BoxData[
 RowBox[{"\"\<Cube 3: 0<y1<0.5  0.5<y2<1 0<y3<0.5 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001010380536*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[91]:=",ExpressionUUID->"6f294c26-ba44-4396-abb4-35039e26a9b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube3QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], ">", "0.5"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.81496055202335*^9, 3.814960570805786*^9}, {3.814960608809752*^9, 
   3.814960619430379*^9}, 3.814985080373599*^9, 3.8149851843409033`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"ef51c0ee-b5c5-475a-a960-fbfbad241464"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube3QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8149606326330023`*^9, 3.8149606360987463`*^9}, {
  3.814978226775091*^9, 3.814978228190814*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"ec8957ab-f670-42b7-885b-a0a18d29dabe"],

Cell[BoxData[
 RowBox[{"\"\<Cube 4: 0<y1<0.5  0<y2<0.5 0.5<y3<1 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001035296014*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[94]:=",ExpressionUUID->"0b56ce32-d75a-4529-ba6d-6f6bcfce806f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube4QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], ">", "1"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.814960653432672*^9, 3.8149606966177607`*^9}, 3.814985083209132*^9, 
   3.8149851867210703`*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"7de9ad05-30e9-4776-a49b-c3c9d30d0434"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube4QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.814960710829405*^9, 3.814960713448951*^9}, {
  3.814978231486072*^9, 3.814978238749926*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"f7f44d31-fe66-4ae5-a8c4-f5b7846dabe4"],

Cell[BoxData[
 RowBox[{"\"\<Cube 5: 0.5<y1<1  0.5<y2<1 0<y3<0.5 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001054168689*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->"In[97]:=",ExpressionUUID->"e99bfd9c-c46b-4b9e-88e8-2388c8823c99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube5QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], ">", "0.5"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.814960750710617*^9, 3.814960809937451*^9}, 3.814985085304332*^9, 
   3.814985189268897*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"e1e49b63-2eb8-4c1d-acf0-6d2808029247"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube5QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.814960815053795*^9, 3.8149608153426113`*^9}, {
  3.814978242498074*^9, 3.814978243811693*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"ec9a0b73-ea61-4e0f-82da-657e8fc92aa1"],

Cell[BoxData[
 RowBox[{"\"\<Cube 6: 0.5<y1<1  0<y2<0.5 0.5<y3<1 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001054168689*^9}, {3.81400116236637*^9, 
   3.8140011704776373`*^9}, {3.81400122103892*^9, 3.814001221593606*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[100]:=",ExpressionUUID->"22c3536c-efff-4276-908d-61009452159f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube6QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "0"}], "]"}], ">", "1"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.8149608644432583`*^9, 3.814960888159122*^9}, {3.814960928189584*^9, 
   3.814960950858664*^9}, 3.814985088692225*^9, 3.8149851924652243`*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"83d4d952-9d34-4d4e-bf74-95c0e1e8d805"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube6QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.814960958675748*^9, 3.8149609591270847`*^9}, {
  3.814978246537375*^9, 3.814978247939488*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"94585761-ac29-443e-82ff-06a79821f63e"],

Cell[BoxData[
 RowBox[{"\"\<Cube 7: 0<y1<0.5  0.5<y2<1 0.5<y3<1 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001054168689*^9}, {3.81400116236637*^9, 
   3.8140011704776373`*^9}, {3.81400122103892*^9, 3.814001221593606*^9}, {
   3.8140013130112667`*^9, 3.8140013218773737`*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[103]:=",ExpressionUUID->"f034d472-0e1d-441f-8277-718ee961b82b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube7QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}], 
         ">", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], ">", "1"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "0"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.81496099022534*^9, 3.8149610455414877`*^9}, 3.814985195018991*^9},
 CellLabel->
  "In[104]:=",ExpressionUUID->"83559a65-3dad-47de-bd87-37707cc1f953"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube7QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8149610506119013`*^9, 3.814961051316515*^9}, {
  3.814978250349264*^9, 3.814978251670899*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"78a59438-5abc-43ea-be28-55f252153c9d"],

Cell[BoxData[
 RowBox[{"\"\<Cube 8: 0.5<y1<1  0.5<y2<1 0.5<y3<1 \>\"", ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001054168689*^9}, {3.81400116236637*^9, 
   3.8140011704776373`*^9}, {3.81400122103892*^9, 3.814001221593606*^9}, {
   3.8140013130112667`*^9, 3.8140013218773737`*^9}, {3.814001483480464*^9, 
   3.814001489318894*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[106]:=",ExpressionUUID->"5cd35ec9-c547-492f-9ce5-1b879b85d0df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LatImVCube8QMC", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", "*", "Pi", "*", "CF", "*", 
      RowBox[{"CA", "^", "2"}]}], "betaLat"]}], "*", 
   RowBox[{"NIntegrate", "[", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y1", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y2", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}], 
         ">", "1."}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "<", "0.5"}], "||", 
        RowBox[{
         RowBox[{"y3", "[", 
          RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], ">", "1"}]}], 
       ",", "0", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Switch", "[", " ", 
         RowBox[{
          RowBox[{"FastMaximum", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y3", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y2", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}], ",", 
             RowBox[{"Sin", "[", 
              RowBox[{"Pi", "*", 
               RowBox[{"y1", "[", 
                RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                "]"}]}], "]"}]}], "}"}], "]"}], ",", "\[IndentingNewLine]", 
          "1", ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", " ", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x3ArgumentMaxy3Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x3funcMaxy3Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", "/", 
               RowBox[{"NormalizationMaxy3Cartesian", "[", 
                RowBox[{
                 RowBox[{"x3funcMaxy3Cartesian", "[", 
                  RowBox[{"xA", ",", "xB", ",", 
                   RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                    ",", 
                   RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                  "]"}], ",", 
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                "]"}]}], ")"}]}], ",", "0"}], " ", "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "2", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", 
             RowBox[{
              RowBox[{"x2ArgumentMaxy2Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x2funcMaxy2Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy2Cartesian", "[", 
               RowBox[{
                RowBox[{"x2funcMaxy2Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}], ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", "3", ",", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"Between", "[", " ", 
             RowBox[{
              RowBox[{"x1ArgumentMaxy1Cartesian", "[", 
               RowBox[{"xA", ",", "xB", ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y2", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}], ",", 
                RowBox[{"y3", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "1"}], "}"}]}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", 
                   RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xA", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}], "-", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pi", "*", "xB", "*", 
                   RowBox[{"r", "/", "a"}]}], "]"}]}], ")"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{
                    RowBox[{"x1funcMaxy1Cartesian", "[", 
                    RowBox[{"xA", ",", "xB", ",", 
                    RowBox[{"y1", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y2", "[", 
                    RowBox[{
                    "ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], "]"}],
                     ",", 
                    RowBox[{"y3", "[", 
                    RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], 
                    "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xA", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{"4", "*", 
                   RowBox[{
                    RowBox[{"Sin", "[", 
                    RowBox[{"Pi", "*", 
                    RowBox[{"xB", "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
                  RowBox[{
                   RowBox[{"CA", "^", "2"}], "*", 
                   RowBox[{"SigmaLat", "/", 
                    RowBox[{"(", 
                    RowBox[{"Pi", "*", "betaLat"}], ")"}]}]}]}], ")"}], "^", 
                "2"}]}], ")"}], "*", 
             FractionBox["1", 
              RowBox[{"NormalizationMaxy1Cartesian", "[", 
               RowBox[{
                RowBox[{"x1funcMaxy1Cartesian", "[", 
                 RowBox[{"xA", ",", "xB", ",", 
                  RowBox[{"y1", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y2", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}],
                    "]"}], ",", 
                  RowBox[{"y3", "[", 
                   RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}],
                 ",", 
                RowBox[{"y1", "[", 
                 RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                 "]"}]}], "]"}]]}], ",", "0"}], "]"}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ry", "2"], " ", 
          RowBox[{"Sin", "[", "\[Theta]y", "]"}]}], ")"}], "*", 
        FractionBox["1", 
         SqrtBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y1", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y2", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
                  "]"}], "/", "2"}]}], "]"}], "^", "2"}]}], "+", 
            RowBox[{"4", "*", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{"Pi", "*", 
                RowBox[{
                 RowBox[{"y3", "[", 
                  RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}], "/", 
                 "2"}]}], "]"}], "^", "2"}]}]}], ")"}]]]}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"ry", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y", ",", "0", ",", 
       RowBox[{"Pi", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xA", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"xB", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"Method", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<AdaptiveQuasiMonteCarlo\>\"", ",", 
        RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", 
         RowBox[{"10", "^", "8"}]}]}], "}"}]}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "10"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "ag"}], ",", 
     RowBox[{"Exclusions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"NormalizationMaxy3Cartesian", "[", 
          RowBox[{
           RowBox[{"x3funcMaxy3Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y3", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], 
         "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy2Cartesian", "[", 
          RowBox[{
           RowBox[{"x2funcMaxy2Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y2", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"NormalizationMaxy1Cartesian", "[", 
          RowBox[{
           RowBox[{"x1funcMaxy1Cartesian", "[", 
            RowBox[{"xA", ",", "xB", ",", 
             RowBox[{"y1", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y2", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
              "]"}], ",", 
             RowBox[{"y3", "[", 
              RowBox[{"ry", ",", "\[Theta]y", ",", "1"}], "]"}]}], "]"}], ",", 
           RowBox[{"y1", "[", 
            RowBox[{"ry", ",", "\[Theta]y", ",", "\[Phi]y", ",", "1"}], 
            "]"}]}], "]"}], "\[Equal]", "0"}]}], "}"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8139841814057837`*^9, 3.8139841915160007`*^9}, {
   3.813985068346322*^9, 3.813985119039526*^9}, {3.81398520466081*^9, 
   3.8139852681769667`*^9}, {3.8139853208747377`*^9, 3.813985322246673*^9}, {
   3.8139853815647097`*^9, 3.813985410293132*^9}, {3.813985567103813*^9, 
   3.813985570256105*^9}, {3.813985641748843*^9, 3.8139856717721043`*^9}, {
   3.813985934812262*^9, 3.81398599134767*^9}, {3.813986204816311*^9, 
   3.813986205546296*^9}, {3.813986455829067*^9, 3.8139864966157227`*^9}, {
   3.813986657259954*^9, 3.8139866575899143`*^9}, {3.813986692312792*^9, 
   3.813986699609527*^9}, {3.8139868323079243`*^9, 3.813986876132955*^9}, {
   3.8139869218130007`*^9, 3.8139869653908777`*^9}, {3.8139869960119762`*^9, 
   3.813986998313385*^9}, {3.813998048989002*^9, 3.813998052361013*^9}, {
   3.813998163518174*^9, 3.813998168096086*^9}, {3.814010490345687*^9, 
   3.814010515889566*^9}, {3.8140105878469543`*^9, 3.814010636320816*^9}, {
   3.814010677749598*^9, 3.814010684687525*^9}, {3.814010866816636*^9, 
   3.8140109114939623`*^9}, {3.8140109444292707`*^9, 
   3.8140109868048973`*^9}, {3.814011676315477*^9, 3.814011707653137*^9}, {
   3.814011745821775*^9, 3.814011950159451*^9}, {3.8140119812559443`*^9, 
   3.8140120622304783`*^9}, {3.814012106822195*^9, 3.814012126440724*^9}, {
   3.81401217098326*^9, 3.814012177748067*^9}, {3.814012860372347*^9, 
   3.814012864119331*^9}, {3.814081594812446*^9, 3.8140816360552893`*^9}, {
   3.814899436969408*^9, 3.814899442335258*^9}, {3.814899476543581*^9, 
   3.814899545462185*^9}, {3.8148996223173437`*^9, 3.8148996225161457`*^9}, {
   3.81489980699445*^9, 3.814899807138485*^9}, {3.814900692469514*^9, 
   3.8149007811451473`*^9}, {3.814900994338481*^9, 3.81490099788752*^9}, {
   3.814960343754073*^9, 3.8149603540659637`*^9}, 3.814960504230372*^9, {
   3.814961077189953*^9, 3.814961117744529*^9}, {3.81496127166138*^9, 
   3.814961309793291*^9}, 3.8149851971807823`*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"ca72f0b3-5b9a-4840-af62-488efe78c330"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"LatImVCube8QMC", "[", 
   RowBox[{"a", ",", "3"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.814961319568316*^9, 3.8149613199910717`*^9}, {
  3.814978254803452*^9, 3.814978256936133*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"1382e36e-edf3-42ee-b128-05fbd2983a73"],

Cell[BoxData[
 RowBox[{"\"\<Now combine all eight cubes and compute the final result:\>\"", 
  ";"}]], "Input",
 CellChangeTimes->{{3.576293673049161*^9, 3.5762936923830338`*^9}, {
   3.576317116997157*^9, 3.576317117709704*^9}, {3.577418526996036*^9, 
   3.577418535634262*^9}, {3.577421286726144*^9, 3.577421287294754*^9}, {
   3.579236702999352*^9, 3.5792367046867943`*^9}, {3.5805303526606083`*^9, 
   3.580530356451234*^9}, {3.598174237749058*^9, 3.598174247267746*^9}, 
   3.5981790940551023`*^9, {3.809317986365275*^9, 3.809318077400693*^9}, {
   3.809327901817801*^9, 3.809327925620591*^9}, {3.809328128224037*^9, 
   3.809328141441341*^9}, {3.811740973700005*^9, 3.811740997249303*^9}, {
   3.814000970754884*^9, 3.814001054168689*^9}, {3.81400116236637*^9, 
   3.8140011704776373`*^9}, {3.81400122103892*^9, 3.814001221593606*^9}, {
   3.8140013130112667`*^9, 3.8140013218773737`*^9}, {3.814001483480464*^9, 
   3.814001489318894*^9}, {3.815281423375065*^9, 3.815281431629466*^9}},
 FontSize->16,
 Background->GrayLevel[0.85],
 CellLabel->
  "In[109]:=",ExpressionUUID->"69a3970b-d334-41fb-914f-b244b9b5e321"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FullImVAllCorners", "[", 
   RowBox[{"betaLat_", ",", "r_", ",", "ag_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"LatImVCube1QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube2QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube3QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube4QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube5QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube6QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube7QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}], "+", 
   RowBox[{"LatImVCube8QMC", "[", 
    RowBox[{"betaLat", ",", "r", ",", "ag"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.814961365129451*^9, 3.814961426577405*^9}, {
  3.814961530283201*^9, 3.814961565001348*^9}, {3.814985203006652*^9, 
  3.814985220611582*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"be4a0c08-6baa-426c-ace6-e6456d634b8d"]
},
WindowSize->{1204.875, 742.875},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 594, 10, 50, "Input",ExpressionUUID->"9758eb3f-0503-4df6-b6ef-e73e70673133"],
Cell[1155, 32, 182, 3, 30, "Input",ExpressionUUID->"71f62d39-362b-4138-a3dd-d939cd2817c7"],
Cell[1340, 37, 925, 15, 77, "Input",ExpressionUUID->"7eea724d-6efe-4367-80d8-e1e3b136608b"],
Cell[2268, 54, 1675, 25, 210, "Input",ExpressionUUID->"d880123e-5286-4c71-ab2f-3637ccc7a317"],
Cell[3946, 81, 870, 21, 30, "Input",ExpressionUUID->"1016961b-06fd-468b-af87-c20f7bd634da"],
Cell[4819, 104, 817, 20, 30, "Input",ExpressionUUID->"a4fdc4ed-7ce2-4e18-a54f-b817f13b819f"],
Cell[5639, 126, 801, 20, 30, "Input",ExpressionUUID->"84597c7c-8289-454d-b36c-86d7f8ac56ee"],
Cell[6443, 148, 1370, 33, 52, "Input",ExpressionUUID->"c4d80ef7-0a45-4664-855b-15d5c1ec40de"],
Cell[7816, 183, 1317, 32, 52, "Input",ExpressionUUID->"24d66ff2-59d4-443b-978f-730b23dbfa13"],
Cell[9136, 217, 1319, 32, 52, "Input",ExpressionUUID->"a7e80ff5-3489-479c-9be5-8d04d4c0f27b"],
Cell[10458, 251, 2195, 59, 65, "Input",ExpressionUUID->"d282aa4a-8e1b-47bb-abce-ed3b2d1b967b"],
Cell[CellGroupData[{
Cell[12678, 314, 633, 10, 30, "Input",ExpressionUUID->"2623bf7e-2778-4832-acad-e5ecff26be03"],
Cell[13314, 326, 394, 8, 34, "Output",ExpressionUUID->"8d63b718-112e-479e-96dd-d374b087755d"]
}, Open  ]],
Cell[13723, 337, 2525, 37, 329, "Input",ExpressionUUID->"1c5aa0a7-ef41-402d-a44e-05505cab876f"],
Cell[16251, 376, 324, 6, 30, "Input",ExpressionUUID->"3da9ea83-0b31-4814-be0b-169daba86081"],
Cell[16578, 384, 972, 15, 50, "Input",ExpressionUUID->"ccef0a94-f44e-4526-b971-93e3ed7cb19d"],
Cell[17553, 401, 1353, 35, 52, "Input",ExpressionUUID->"eb78b472-761e-44ad-b174-0f97b3f7ecea"],
Cell[18909, 438, 1943, 50, 113, "Input",ExpressionUUID->"322c4d16-5891-4f40-bbde-8f438fd55352"],
Cell[CellGroupData[{
Cell[20877, 492, 283, 5, 30, "Input",ExpressionUUID->"89af5a66-8887-49b7-94f3-65852917a983"],
Cell[21163, 499, 782, 16, 50, "Output",ExpressionUUID->"a530c642-b960-4c8f-91b3-e5b9811794f6"]
}, Open  ]],
Cell[21960, 518, 983, 23, 47, "Input",ExpressionUUID->"7d29d13f-8521-4cda-9b6d-492f7ed26ba2"],
Cell[22946, 543, 1298, 31, 52, "Input",ExpressionUUID->"ee0bec13-e9e7-452c-b5c2-970b9f601908"],
Cell[24247, 576, 1386, 32, 52, "Input",ExpressionUUID->"a5f33640-7104-4d88-9838-4e3cb72265ba"],
Cell[25636, 610, 1010, 24, 52, "Input",ExpressionUUID->"84947427-b5d6-4da0-9b36-9e87fdff0425"],
Cell[26649, 636, 934, 21, 47, "Input",ExpressionUUID->"1841e97e-fc99-4a8f-9ac4-b4149a654689"],
Cell[27586, 659, 1195, 29, 30, "Input",ExpressionUUID->"63d570ca-b6f1-4239-8fe3-c32aebe42d0e"],
Cell[28784, 690, 1281, 29, 30, "Input",ExpressionUUID->"67063eb4-b4f8-45a9-bfcf-262a82d80c7e"],
Cell[30068, 721, 907, 22, 30, "Input",ExpressionUUID->"9844aac9-6b3a-43a3-a35b-0d8b7ecc2d83"],
Cell[30978, 745, 166, 2, 52, "Input",ExpressionUUID->"80a5fe0e-2fc3-41c9-850f-7d05a6e3f96f"],
Cell[31147, 749, 710, 18, 47, "Input",ExpressionUUID->"0f39b6a2-eca3-423c-996c-6d861b089386"],
Cell[31860, 769, 1240, 29, 30, "Input",ExpressionUUID->"3bd07b78-6045-4acb-a445-e466056b7729"],
Cell[33103, 800, 1551, 33, 52, "Input",ExpressionUUID->"134e7b02-5163-4dd1-8bf9-16d47851b589"],
Cell[34657, 835, 1132, 24, 52, "Input",ExpressionUUID->"017850ea-8635-4655-bb70-3aac7962c5f1"],
Cell[35792, 861, 166, 2, 52, "Input",ExpressionUUID->"7b600174-5814-4338-9cb7-abec5c7b3a33"],
Cell[35961, 865, 5463, 145, 344, "Input",ExpressionUUID->"e8d76e20-d9f0-4b74-8e4f-5823a2e5db90"],
Cell[41427, 1012, 327, 7, 30, "Input",ExpressionUUID->"73677874-dce8-4db2-88ce-0d10ecb61e4f"],
Cell[41757, 1021, 1024, 16, 50, "Input",ExpressionUUID->"d561d923-93de-4219-9e14-3885b548a9dd"],
Cell[42784, 1039, 1402, 36, 52, "Input",ExpressionUUID->"738e0285-47cb-4b07-8170-fbcb9f8a0e52"],
Cell[44189, 1077, 1990, 50, 113, "Input",ExpressionUUID->"ba6f39b0-df23-4554-b24e-6a54cbad0427"],
Cell[CellGroupData[{
Cell[46204, 1131, 329, 6, 30, "Input",ExpressionUUID->"e2ece6d7-146a-4062-a784-78cb2ceadf34"],
Cell[46536, 1139, 862, 17, 50, "Output",ExpressionUUID->"5d7004a7-9d86-4099-a82d-6ec2d59f055c"]
}, Open  ]],
Cell[47413, 1159, 1134, 26, 47, "Input",ExpressionUUID->"12a209ba-d892-46f2-b482-7daf15348461"],
Cell[48550, 1187, 1301, 32, 52, "Input",ExpressionUUID->"67869df2-7484-4624-bcaf-560eedd47884"],
Cell[49854, 1221, 1640, 37, 52, "Input",ExpressionUUID->"55be5fc6-81b5-4ec1-84e6-a25f36b4ec18"],
Cell[51497, 1260, 1187, 27, 52, "Input",ExpressionUUID->"838e70de-6ac0-4cdf-96fd-c658ca562547"],
Cell[52687, 1289, 166, 2, 52, "Input",ExpressionUUID->"f93ba3a3-056b-4c33-a100-8a9e401dfda1"],
Cell[52856, 1293, 1127, 23, 47, "Input",ExpressionUUID->"182dd130-57b5-4e6b-8119-88baf864a063"],
Cell[53986, 1318, 1290, 29, 30, "Input",ExpressionUUID->"8b9580c1-cc4c-4c2a-9111-78d3b7ef0750"],
Cell[55279, 1349, 1719, 36, 52, "Input",ExpressionUUID->"9e1e14d2-bca9-4e0b-8fdc-3874299e3f7f"],
Cell[57001, 1387, 1271, 26, 52, "Input",ExpressionUUID->"a227cc57-6764-4f99-a311-d1444fb4c3bd"],
Cell[58275, 1415, 166, 2, 52, "Input",ExpressionUUID->"27a210bf-de91-4cd1-804f-19a30a19e4e5"],
Cell[58444, 1419, 5514, 143, 291, "Input",ExpressionUUID->"afadae5a-d3ae-4711-8962-c268ac98f677"],
Cell[63961, 1564, 171, 2, 30, "Input",ExpressionUUID->"844d7bda-cd4a-403c-b016-208ff4ae5d2c"],
Cell[64135, 1568, 401, 9, 30, "Input",ExpressionUUID->"dfe9b33f-8816-47f4-b03d-d2d6706b287a"],
Cell[64539, 1579, 1076, 17, 50, "Input",ExpressionUUID->"55db7486-4388-4677-baf3-f1555c41fd51"],
Cell[65618, 1598, 1449, 37, 52, "Input",ExpressionUUID->"96abc1e9-b620-40c3-902d-be4a79b7afdc"],
Cell[67070, 1637, 2039, 51, 113, "Input",ExpressionUUID->"82a6ace3-478d-4871-a995-324292c0b88c"],
Cell[CellGroupData[{
Cell[69134, 1692, 381, 7, 30, "Input",ExpressionUUID->"b4e6a1a1-df39-48d5-ad5d-e68eb418bbd5"],
Cell[69518, 1701, 885, 18, 50, "Output",ExpressionUUID->"42cae6a4-8b5f-49ff-a872-a696b3212e6f"]
}, Open  ]],
Cell[70418, 1722, 1183, 26, 47, "Input",ExpressionUUID->"f9a52905-4990-43df-9da5-649c2116afa1"],
Cell[71604, 1750, 1349, 32, 52, "Input",ExpressionUUID->"dcc75f0e-6398-4151-adf1-fa50a60c7f29"],
Cell[72956, 1784, 1682, 37, 52, "Input",ExpressionUUID->"c222d76b-cfa5-4bee-84a9-c4f8a3dca573"],
Cell[74641, 1823, 1185, 27, 52, "Input",ExpressionUUID->"6928c397-688f-42ce-9308-82c6e92eae8b"],
Cell[75829, 1852, 166, 2, 52, "Input",ExpressionUUID->"41b917e3-6f08-4455-89b9-f0b90ec5db5f"],
Cell[75998, 1856, 1230, 25, 47, "Input",ExpressionUUID->"d4864397-cd7d-43f9-b33d-14ce27b68249"],
Cell[77231, 1883, 1366, 30, 30, "Input",ExpressionUUID->"82a6d920-da87-46aa-89be-93810258c432"],
Cell[78600, 1915, 1757, 36, 52, "Input",ExpressionUUID->"9f1b4257-ac62-4716-82e3-c4b44f5b46c3"],
Cell[80360, 1953, 1281, 27, 52, "Input",ExpressionUUID->"9ac5efcc-fbd2-4852-93ad-df669fb3f92a"],
Cell[81644, 1982, 166, 2, 52, "Input",ExpressionUUID->"665b97ea-ab2c-4534-9f4c-a7c3068050f3"],
Cell[81813, 1986, 5604, 144, 291, "Input",ExpressionUUID->"29a21eeb-0dfe-44c3-8d7a-cd5b07e572ac"],
Cell[87420, 2132, 378, 8, 30, "Input",ExpressionUUID->"f1465238-386a-4df4-a08c-32847b348dae"],
Cell[87801, 2142, 955, 14, 50, "Input",ExpressionUUID->"40c56f67-3ce1-429c-aa7f-b774039360d9"],
Cell[88759, 2158, 678, 19, 30, "Input",ExpressionUUID->"2498b07e-3a23-4f9c-a193-cee6977a244e"],
Cell[89440, 2179, 217, 4, 30, "Input",ExpressionUUID->"1e2c09e4-8d22-4272-89c5-cb110ee14fe0"],
Cell[89660, 2185, 267, 5, 30, "Input",ExpressionUUID->"c28dc8fa-d640-49c4-9c70-cfd2ca235004"],
Cell[89930, 2192, 247, 7, 48, "Input",ExpressionUUID->"cbb790c2-191b-4825-a92f-86e5a2dc84bf"],
Cell[90180, 2201, 203, 3, 30, "Input",ExpressionUUID->"b008a629-5d59-404a-8b60-171ef16b5278"],
Cell[90386, 2206, 212, 4, 30, "Input",ExpressionUUID->"4199e81d-a9d3-423c-aaee-7190fe9b9177"],
Cell[90601, 2212, 1561, 23, 259, "Input",ExpressionUUID->"d05b795b-8657-46ef-a6c8-3d30deeda01e"],
Cell[92165, 2237, 361, 9, 30, "Input",ExpressionUUID->"36a5b4da-042b-4f64-8df5-12b99d6e32b8"],
Cell[92529, 2248, 845, 13, 50, "Input",ExpressionUUID->"20fb6856-28db-458f-891d-702198dc38bd"],
Cell[93377, 2263, 21548, 481, 939, "Input",ExpressionUUID->"28ee10c4-1989-4e6f-8955-fddfe376cabf"],
Cell[114928, 2746, 310, 6, 30, "Input",ExpressionUUID->"2bf84861-d8c5-4586-b8d2-bbff03905dd4"],
Cell[115241, 2754, 845, 13, 50, "Input",ExpressionUUID->"1c750482-10f8-4d63-9a24-79f953c3d4ce"],
Cell[116089, 2769, 21718, 485, 939, "Input",ExpressionUUID->"7539b1d8-1363-479a-85d5-a9b996df27ce"],
Cell[137810, 3256, 312, 6, 30, "Input",ExpressionUUID->"4952e29b-a7f7-4e09-aaa5-13d4b5df79d3"],
Cell[138125, 3264, 845, 13, 50, "Input",ExpressionUUID->"6f294c26-ba44-4396-abb4-35039e26a9b8"],
Cell[138973, 3279, 21741, 485, 939, "Input",ExpressionUUID->"ef51c0ee-b5c5-475a-a960-fbfbad241464"],
Cell[160717, 3766, 314, 6, 30, "Input",ExpressionUUID->"ec8957ab-f670-42b7-885b-a0a18d29dabe"],
Cell[161034, 3774, 845, 13, 50, "Input",ExpressionUUID->"0b56ce32-d75a-4529-ba6d-6f6bcfce806f"],
Cell[161882, 3789, 21672, 484, 939, "Input",ExpressionUUID->"7de9ad05-30e9-4776-a49b-c3c9d30d0434"],
Cell[183557, 4275, 310, 6, 30, "Input",ExpressionUUID->"f7f44d31-fe66-4ae5-a8c4-f5b7846dabe4"],
Cell[183870, 4283, 845, 13, 50, "Input",ExpressionUUID->"e99bfd9c-c46b-4b9e-88e8-2388c8823c99"],
Cell[184718, 4298, 21846, 489, 939, "Input",ExpressionUUID->"e1e49b63-2eb8-4c1d-acf0-6d2808029247"],
Cell[206567, 4789, 312, 6, 30, "Input",ExpressionUUID->"ec9a0b73-ea61-4e0f-82da-657e8fc92aa1"],
Cell[206882, 4797, 945, 15, 50, "Input",ExpressionUUID->"22c3536c-efff-4276-908d-61009452159f"],
Cell[207830, 4814, 21874, 489, 939, "Input",ExpressionUUID->"83d4d952-9d34-4d4e-bf74-95c0e1e8d805"],
Cell[229707, 5305, 316, 7, 30, "Input",ExpressionUUID->"94585761-ac29-443e-82ff-06a79821f63e"],
Cell[230026, 5314, 999, 16, 50, "Input",ExpressionUUID->"f034d472-0e1d-441f-8277-718ee961b82b"],
Cell[231028, 5332, 21799, 488, 939, "Input",ExpressionUUID->"83559a65-3dad-47de-bd87-37707cc1f953"],
Cell[252830, 5822, 316, 7, 30, "Input",ExpressionUUID->"78a59438-5abc-43ea-be28-55f252153c9d"],
Cell[253149, 5831, 1049, 17, 50, "Input",ExpressionUUID->"5cd35ec9-c547-492f-9ce5-1b879b85d0df"],
Cell[254201, 5850, 22002, 493, 939, "Input",ExpressionUUID->"ca72f0b3-5b9a-4840-af62-488efe78c330"],
Cell[276206, 6345, 316, 7, 30, "Input",ExpressionUUID->"1382e36e-edf3-42ee-b128-05fbd2983a73"],
Cell[276525, 6354, 1119, 18, 50, "Input",ExpressionUUID->"69a3970b-d334-41fb-914f-b244b9b5e321"],
Cell[277647, 6374, 1140, 25, 73, "Input",ExpressionUUID->"be4a0c08-6baa-426c-ace6-e6456d634b8d"]
}
]
*)


